Probing the Deuteron at Very Large Internal Momenta

$^{2}\mathrm{H}(e,e'p)n$ cross sections have been measured at 4-momentum transfers of $Q^{2} = 4.5 \pm 0.5$ (GeV/c)$^{2}$ over a range of neutron recoil momenta, $p_{\mathrm{r}}$, reaching up to $\sim1.0$ GeV/c. The data were obtained at fixed neutron recoil angles $\theta_{nq} = 35^\circ$, $45^\circ$ and $75^{\circ}$ with respect to the 3-momentum transfer $\vec q$. The new data agree well with previous data which reached $p_{\mathrm{r}}\sim500$ MeV/c. At $\theta_{nq} = 35^\circ$ and $45^\circ$, final state interactions (FSI), meson exchange currents (MEC) and isobar currents (IC) are suppressed and the plane wave impulse approximation (PWIA) provides the dominant cross section contribution. The new data are compared to recent theoretical calculations, where we observe a significant discrepancy for missing momenta $p_{\mathrm{r}}>700$ MeV/c.

==> anc/pm_distribution_results_q4_35.00.txt <==
%auto-ignore
# exp. cross sections as a function of missing momentum 
# all cross sections include the bin correction factor 
#
# theta_nq = 35.0 
#
# Averaged for all contributing bins
#
# p_miss_av     : fm^-1, missing momentum (use for plotting averaged results)
# rho           : fm^3, reduced cross section (momentum distribution) 
# delta_rho     : fm^3, 6total error in reduced cross section (momentum distribution) 
# delta_rho1    : fm^3, total error in reduced cross section including chi2 of averaging 
#
# Kinematics and cross section for each contributing bin: 
#
#  th_e         : electron scattering angle (deg)
#  Ei           : incident energy (MeV)
#  omega        : energy transfer (MeV) 
#  qlab         : 3-momentum transfer in lab (MeV/c)
#  cos_phi      : cos(phi), phi reaction plane angle
#  pf           : final proton momentum (MeV/c)
#  p_miss       : averaged missing momentum (MeV/c)
#  pm_b         : missing momentum bin_center (MeV/c)
#  th_nq        : angle between recoiling neutron and qlab
#  sig_exp      : exp. cross section for this bin (nb/(MeV Sr^2))
#  dsig_exp     : error in exp cross section for this bin (nb/(MeV Sr^2))
#  sig_red_exp  : exp. red. cross section (rho) for this bin (fm^3)
#  bc           : bin centering correction factor used: sig_exp_raw * bc = exp. cross section at avg. kinematics reported above 
#
# common values for Nr indicate kinematic settings that contribute to the same missing momentum bin and are used in averaging
#
#! Nr[i,0]/ p_miss_av[f,1]/ rho[f,2]/ delta_rho[f,3]/ delta_rho1[f,4]/ th_e[f,5]/ Ei[f,6]/ omega[f,7]/ qlab[f,8]/ cos_phi[f,9]/ pf[f,10]/ p_miss[f,11]/ pm_b[f,12]/ th_nq[f,13]/ sig_exp[f,14]/ dsig_exp[f,15]/ bc[f,16]/ sig_red_exp[f,17]/ 
0 0.150  4.024e+00  6.993e-01  6.993e-01 12.294 10599.565 2128.126 2940.646 -0.17417 2916.417   31.807   20.000  40.180  1.262e+00  2.194e-01 0.96231  4.024e+00
1 0.305  1.186e+00  6.495e-02  6.495e-02 12.402 10598.881 2102.028 2936.273 -0.13942 2887.394   62.170   60.000  37.790  3.567e-01  1.952e-02 0.88440  1.186e+00
2 0.491  2.903e-01  1.237e-02  1.237e-02 12.568 10598.655 2084.777 2944.567 0.04031 2865.924   99.140  100.000  36.918  8.014e-02  3.416e-03 0.81312  2.903e-01
3 0.692  7.617e-02  4.291e-03  4.291e-03 12.751 10598.546 2073.372 2958.993 0.24128 2848.685  138.748  140.000  36.520  1.892e-02  1.066e-03 0.84506  7.617e-02
4 0.895  2.015e-02  2.028e-03  2.028e-03 12.883 10598.439 2052.462 2961.793 0.45596 2819.826  177.804  180.000  35.970  4.590e-03  4.620e-04 0.88176  2.015e-02
5 1.098  8.676e-03  1.361e-03  1.361e-03 12.958 10598.537 2022.121 2952.660 0.63016 2779.172  217.658  220.000  35.855  1.862e-03  2.921e-04 0.90664  8.676e-03
6 1.303  2.794e-03  8.076e-04  8.076e-04 13.037 10598.568 1997.744 2947.868 0.71317 2743.102  257.537  260.000  35.790  5.687e-04  1.644e-04 0.91851  2.794e-03
7 1.505  8.384e-04  4.842e-04  4.842e-04 13.120 10598.607 1979.598 2947.518 0.74892 2711.965  297.431  300.000  35.829  1.623e-04  9.375e-05 0.92913  8.384e-04
8 1.708  7.549e-04  5.339e-04  5.339e-04 13.198 10598.691 1965.693 2949.144 0.75914 2683.712  337.372  340.000  36.045  1.400e-04  9.899e-05 0.93495  7.549e-04
9 1.905  6.216e-04  6.217e-04  6.217e-04 13.269 10598.722 1957.639 2953.390 0.74134 2660.600  376.119  380.000  36.531  1.113e-04  1.113e-04 0.94683  6.216e-04
10 2.351  9.659e-05  4.383e-05  4.383e-05 11.764 10599.314 1527.874 2524.579 -0.95406 2160.614  464.096  460.000  34.952  9.085e-05  5.255e-05 0.97379  1.141e-04
10 2.351  9.659e-05  4.383e-05  4.383e-05 11.767 10599.248 1527.284 2524.626 -0.95519 2159.875  464.294  460.000  34.834  6.581e-05  4.659e-05 0.97087  8.277e-05
11 2.542  6.033e-05  1.700e-05  1.700e-05 11.881 10599.138 1541.376 2547.407 -0.93584 2156.508  501.870  500.000  35.152  5.490e-05  1.943e-05 0.96172  7.214e-05
11 2.542  6.033e-05  1.700e-05  1.700e-05 11.881 10599.051 1541.652 2547.516 -0.93475 2156.749  501.986  500.000  35.188  3.875e-05  1.734e-05 0.96091  5.092e-05
12 2.738  4.264e-05  9.844e-06  9.844e-06 12.012 10598.799 1561.254 2575.328 -0.91583 2157.665  540.661  540.000  35.429  2.790e-05  9.305e-06 0.95457  3.877e-05
12 2.738  4.264e-05  9.844e-06  9.844e-06 12.010 10598.886 1560.739 2574.831 -0.91439 2157.062  540.738  540.000  35.421  3.453e-05  1.093e-05 0.95384  4.795e-05
13 2.938  1.877e-05  5.001e-06  8.602e-06 12.162 10598.738 1586.835 2608.688 -0.89552 2163.584  580.011  580.000  35.599  6.752e-06  3.899e-06 0.95480  1.007e-05
13 2.938  1.877e-05  5.001e-06  8.602e-06 12.160 10598.661 1586.586 2608.305 -0.89549 2163.297  580.038  580.000  35.615  3.151e-05  7.883e-06 0.95021  4.694e-05
13 2.938  1.877e-05  5.001e-06  8.602e-06 11.712 10599.361 1472.099 2489.042 -0.96738 2035.573  584.052  580.000  34.612  3.096e-05  3.098e-05 0.96894  3.356e-05
13 2.938  1.877e-05  5.001e-06  8.602e-06 11.711 10599.389 1472.031 2488.828 -0.96762 2035.489  584.068  580.000  34.632  3.341e-05  1.932e-05 0.97276  3.618e-05
14 3.140  2.285e-05  4.285e-06  5.460e-06 12.329 10598.659 1618.382 2647.483 -0.87718 2174.752  619.594  620.000  35.721  2.656e-05  6.863e-06 0.95116  4.306e-05
14 3.140  2.285e-05  4.285e-06  5.460e-06 12.330 10598.655 1618.393 2647.590 -0.87844 2174.755  619.609  620.000  35.709  9.321e-06  3.807e-06 0.95095  1.511e-05
14 3.140  2.285e-05  4.285e-06  5.460e-06 11.817 10599.168 1494.717 2514.827 -0.95540 2038.094  621.698  620.000  35.140  3.010e-05  9.091e-06 0.96398  3.413e-05
14 3.140  2.285e-05  4.285e-06  5.460e-06 11.818 10599.097 1494.349 2514.724 -0.95579 2037.654  621.757  620.000  35.101  1.336e-05  1.336e-05 0.95914  1.515e-05
14 3.140  2.285e-05  4.285e-06  5.460e-06 11.816 10599.180 1494.098 2514.368 -0.95544 2037.345  621.809  620.000  35.112  1.564e-05  1.107e-05 0.96246  1.773e-05
15 3.343  1.240e-05  2.687e-06  2.687e-06 12.489 10598.452 1650.083 2685.355 -0.86208 2184.958  659.280  660.000  35.802  7.568e-06  3.385e-06 0.95410  1.329e-05
15 3.343  1.240e-05  2.687e-06  2.687e-06 12.487 10598.557 1649.620 2684.905 -0.86240 2184.335  659.472  660.000  35.796  1.187e-05  3.958e-06 0.95662  2.081e-05
15 3.343  1.240e-05  2.687e-06  2.687e-06 11.932 10598.868 1518.829 2542.677 -0.94494 2040.433  660.709  660.000  35.412  7.462e-06  3.048e-06 0.95249  8.919e-06
15 3.343  1.240e-05  2.687e-06  2.687e-06 11.931 10598.980 1519.071 2542.799 -0.94530 2040.630  660.817  660.000  35.430  1.411e-05  7.057e-06 0.95266  1.686e-05
16 3.543  1.247e-05  2.287e-06  2.287e-06 12.628 10598.458 1679.832 2719.401 -0.84737 2192.048  698.945  700.000  35.919  7.540e-06  3.079e-06 0.95345  1.418e-05
16 3.543  1.247e-05  2.287e-06  2.287e-06 12.628 10598.497 1679.978 2719.398 -0.84746 2192.195  698.963  700.000  35.937  8.619e-06  3.519e-06 0.95673  1.620e-05
16 3.543  1.247e-05  2.287e-06  2.287e-06 12.052 10598.783 1547.020 2573.447 -0.93266 2046.124  699.961  700.000  35.691  8.459e-06  2.552e-06 0.95700  1.073e-05
16 3.543  1.247e-05  2.287e-06  2.287e-06 12.053 10598.859 1546.870 2573.435 -0.93264 2045.936  699.996  700.000  35.674  8.747e-06  4.374e-06 0.95495  1.110e-05
16 3.543  1.247e-05  2.287e-06  2.287e-06 12.056 10598.810 1547.455 2574.135 -0.93322 2046.501  700.114  700.000  35.670  1.517e-05  7.589e-06 0.95482  1.929e-05
17 3.744  1.005e-05  1.923e-06  2.474e-06 12.745 10598.330 1707.220 2749.182 -0.83209 2195.686  738.520  740.000  36.066  3.015e-06  2.132e-06 0.94935  6.005e-06
17 3.744  1.005e-05  1.923e-06  2.474e-06 12.740 10598.349 1706.795 2748.354 -0.83013 2195.217  738.529  740.000  36.103  9.201e-06  3.478e-06 0.95329  1.829e-05
17 3.744  1.005e-05  1.923e-06  2.474e-06 12.191 10598.689 1579.590 2608.970 -0.92355 2055.570  739.399  740.000  35.829  9.648e-06  3.940e-06 0.95493  1.316e-05
17 3.744  1.005e-05  1.923e-06  2.474e-06 12.192 10598.667 1579.907 2609.151 -0.92378 2055.905  739.421  740.000  35.847  2.832e-06  2.832e-06 0.95669  3.863e-06
17 3.744  1.005e-05  1.923e-06  2.474e-06 12.193 10598.683 1580.039 2609.412 -0.92336 2055.992  739.505  740.000  35.835  1.020e-05  2.407e-06 0.95498  1.394e-05
18 3.946  1.166e-05  2.112e-06  2.272e-06 12.830 10598.252 1732.072 2773.484 -0.81103 2195.534  778.313  780.000  36.340  4.416e-06  2.550e-06 0.94345  9.192e-06
18 3.946  1.166e-05  2.112e-06  2.272e-06 12.334 10598.619 1614.610 2646.227 -0.91448 2066.577  779.181  780.000  35.936  9.233e-06  2.066e-06 0.95800  1.359e-05
18 3.946  1.166e-05  2.112e-06  2.272e-06 12.334 10598.691 1614.520 2646.165 -0.91464 2066.411  779.277  780.000  35.932  5.210e-06  2.606e-06 0.95619  7.669e-06
18 3.946  1.166e-05  2.112e-06  2.272e-06 12.335 10598.663 1614.676 2646.350 -0.91425 2066.463  779.448  780.000  35.931  1.592e-05  6.020e-06 0.95312  2.345e-05
19 4.147  6.147e-06  1.452e-06  1.452e-06 12.902 10598.288 1756.280 2795.755 -0.78859 2193.856  818.088  820.000  36.597  1.799e-06  1.799e-06 0.92313  3.896e-06
19 4.147  6.147e-06  1.452e-06  1.452e-06 12.904 10598.302 1756.690 2796.208 -0.78777 2194.291  818.103  820.000  36.597  2.059e-06  2.059e-06 0.92088  4.465e-06
19 4.147  6.147e-06  1.452e-06  1.452e-06 12.473 10598.478 1650.134 2683.183 -0.90662 2077.305  818.933  820.000  36.010  4.433e-06  1.337e-06 0.95567  7.034e-06
19 4.147  6.147e-06  1.452e-06  1.452e-06 12.472 10598.475 1650.242 2683.188 -0.90708 2077.299  819.105  820.000  36.019  3.416e-06  1.973e-06 0.95430  5.418e-06
19 4.147  6.147e-06  1.452e-06  1.452e-06 12.475 10598.620 1650.619 2683.734 -0.90666 2077.686  819.142  820.000  36.008  5.897e-06  3.405e-06 0.95363  9.369e-06
20 4.350  7.149e-06  1.594e-06  1.594e-06 12.962 10598.197 1779.987 2816.273 -0.76677 2190.971  857.695  860.000  36.833  4.781e-06  3.381e-06 0.90108  1.073e-05
20 4.350  7.149e-06  1.594e-06  1.594e-06 12.960 10598.210 1779.814 2815.908 -0.76442 2190.757  857.730  860.000  36.847  5.471e-06  3.869e-06 0.89951  1.227e-05
20 4.350  7.149e-06  1.594e-06  1.594e-06 12.594 10598.502 1684.408 2717.199 -0.89884 2085.803  858.766  860.000  36.115  3.646e-06  2.578e-06 0.94847  6.179e-06
20 4.350  7.149e-06  1.594e-06  1.594e-06 12.595 10598.525 1684.723 2717.534 -0.89914 2086.064  858.880  860.000  36.116  3.375e-06  1.125e-06 0.94641  5.724e-06
20 4.350  7.149e-06  1.594e-06  1.594e-06 12.595 10598.433 1684.592 2717.434 -0.89919 2085.916  858.887  860.000  36.112  9.349e-06  3.117e-06 0.94688  1.585e-05
21 4.552  4.212e-06  1.320e-06  1.565e-06 12.706 10598.302 1719.468 2750.546 -0.89257 2094.488  898.499  900.000  36.252  2.154e-06  8.794e-07 0.93498  3.883e-06
21 4.552  4.212e-06  1.320e-06  1.565e-06 12.705 10598.417 1719.357 2750.382 -0.89259 2094.344  898.527  900.000  36.255  1.983e-06  1.402e-06 0.93438  3.574e-06
21 4.552  4.212e-06  1.320e-06  1.565e-06 12.703 10598.327 1718.919 2749.828 -0.89204 2093.779  898.641  900.000  36.258  8.858e-06  3.962e-06 0.93565  1.595e-05
22 4.754  3.577e-06  1.266e-06  1.266e-06 12.799 10598.268 1753.804 2781.023 -0.88613 2101.677  938.235  940.000  36.456  1.827e-06  1.827e-06 0.92120  3.471e-06
22 4.754  3.577e-06  1.266e-06  1.266e-06 12.795 10598.294 1753.132 2780.156 -0.88504 2100.874  938.321  940.000  36.462  2.037e-06  1.441e-06 0.92327  3.863e-06
22 4.754  3.577e-06  1.266e-06  1.266e-06 12.796 10598.381 1753.383 2780.387 -0.88511 2101.083  938.406  940.000  36.465  1.848e-06  8.265e-07 0.92201  3.505e-06
23 4.955  3.245e-06  1.623e-06  1.623e-06 12.878 10598.191 1788.054 2809.620 -0.87840 2108.007  978.108  980.000  36.696  1.632e-06  8.160e-07 0.91010  3.245e-06
24 5.157  2.178e-06  1.332e-06  1.332e-06 12.943 10598.125 1822.226 2836.671 -0.87118 2113.719 1017.873 1020.000  36.950  9.471e-07  6.698e-07 0.90442  1.960e-06
24 5.157  2.178e-06  1.332e-06  1.332e-06 12.948 10598.153 1823.272 2837.821 -0.87137 2114.852 1017.889 1020.000  36.953  2.323e-06  2.324e-06 0.90431  4.820e-06
25 5.358  3.064e-06  1.646e-06  2.618e-06 13.009 10598.052 1859.444 2865.596 -0.86571 2122.157 1057.674 1060.000  37.225  1.114e-06  7.881e-07 0.89103  2.401e-06
25 5.358  3.064e-06  1.646e-06  2.618e-06 13.011 10598.110 1859.767 2865.950 -0.86635 2122.451 1057.747 1060.000  37.225  6.214e-06  3.108e-06 0.88933  1.339e-05
26 5.762  4.672e-06  2.410e-06  2.410e-06 13.127 10597.919 1937.180 2923.978 -0.86227 2141.035 1137.274 1140.000  37.745  8.205e-06  5.803e-06 0.86535  1.897e-05
26 5.762  4.672e-06  2.410e-06  2.410e-06 13.130 10597.955 1936.842 2924.193 -0.86207 2140.636 1137.310 1140.000  37.710  2.356e-06  2.356e-06 0.86309  5.459e-06
26 5.762  4.672e-06  2.410e-06  2.410e-06 13.130 10597.962 1936.854 2924.099 -0.86206 2140.644 1137.317 1140.000  37.716  1.674e-06  1.184e-06 0.86363  3.877e-06
27 5.944  1.320e-05  1.320e-05  1.320e-05 13.177 10597.836 1973.076 2950.605 -0.86126 2149.745 1173.259 1180.000  37.929  5.539e-06  5.540e-06 0.82075  1.320e-05


==> anc/pm_distribution_results_q4_45.00.txt <==
%auto-ignore
# exp. cross sections as a function of missing momentum 
# all cross sections include the bin correction factor 
#
# theta_nq = 45.0 
#
# Averaged for all contributing bins
#
# p_miss_av     : fm^-1, missing momentum (use for plotting averaged results)
# rho           : fm^3, reduced cross section (momentum distribution) 
# delta_rho     : fm^3, total error in reduced cross section (momentum distribution) 
# delta_rho1    : fm^3, total error in reduced cross section including chi2 of averaging 
#
# Kinematics and cross section for each contributing bin: 
#
#  th_e         : electron scattering angle (deg)
#  Ei           : incident energy (MeV)
#  omega        : energy transfer (MeV) 
#  qlab         : 3-momentum transfer in lab (MeV/c)
#  cos_phi      : cos(phi), phi reaction plane angle
#  pf           : final proton momentum (MeV/c)
#  p_miss       : averaged missing momentum (MeV/c)
#  pm_b         : missing momentum bin_center (MeV/c)
#  th_nq        : angle between recoiling neutron and qlab
#  sig_exp      : exp. cross section for this bin (nb/(MeV Sr^2))
#  dsig_exp     : error in exp cross section for this bin (nb/(MeV Sr^2))
#  sig_red_exp  : exp. red. cross section (rho) for this bin (fm^3)
#  bc           : bin centering correction factor used: sig_exp_raw * bc = exp. cross section at avg. kinematics reported above 
#
# common values for Nr indicate kinematic settings that contribute to the same missing momentum bin and are used in averaging
#
#! Nr[i,0]/ p_miss_av[f,1]/ rho[f,2]/ delta_rho[f,3]/ delta_rho1[f,4]/ th_e[f,5]/ Ei[f,6]/ omega[f,7]/ qlab[f,8]/ cos_phi[f, 9]/ pf[f,10]/ p_miss[f,11]/ pm_b[f,12]/ th_nq[f,13]/ sig_exp[f,14]/ dsig_exp[f,15]/ bc[f,16]/ sig_red_exp[f,17]/ 
0 0.151  6.154e+00  1.104e+00  1.104e+00 12.279 10599.418 2131.865 2941.335 -0.11858 2920.355   31.473   20.000  47.966  1.941e+00  3.482e-01 1.00550  6.154e+00
1 0.306  1.339e+00  7.199e-02  7.199e-02 12.386 10598.876 2113.396 2941.657 -0.20523 2899.328   62.411   60.000  46.847  4.067e-01  2.186e-02 0.89554  1.339e+00
2 0.493  2.574e-01  1.097e-02  1.097e-02 12.507 10598.653 2093.701 2943.086 -0.04589 2875.305   99.207  100.000  46.194  7.367e-02  3.139e-03 0.82836  2.574e-01
3 0.693  6.844e-02  3.768e-03  3.768e-03 12.627 10598.538 2075.044 2945.394 0.15538 2850.492  138.440  140.000  45.736  1.820e-02  1.002e-03 0.82979  6.844e-02
4 0.895  2.099e-02  1.786e-03  1.786e-03 12.701 10598.680 2049.880 2938.749 0.33597 2816.993  178.375  180.000  45.670  5.273e-03  4.486e-04 0.85394  2.099e-02
5 1.098  5.275e-03  8.820e-04  8.820e-04 12.776 10598.668 2029.644 2935.361 0.45070 2786.969  218.252  220.000  45.581  1.252e-03  2.094e-04 0.87084  5.275e-03
6 1.303  2.844e-03  6.909e-04  6.909e-04 12.859 10598.687 2015.759 2937.010 0.49708 2762.057  257.816  260.000  45.390  6.410e-04  1.557e-04 0.90744  2.844e-03
7 1.507  7.931e-04  3.967e-04  3.967e-04 12.950 10598.647 2008.923 2943.911 0.50199 2742.827  297.900  300.000  45.368  1.703e-04  8.518e-05 0.91838  7.931e-04
8 1.711  7.336e-04  4.237e-04  4.237e-04 13.031 10598.667 2005.286 2951.600 0.48234 2725.405  337.974  340.000  45.503  1.520e-04  8.776e-05 0.93255  7.336e-04
9 1.915  3.111e-04  3.111e-04  3.111e-04 13.100 10598.691 2003.861 2959.156 0.46011 2708.714  378.275  380.000  45.736  6.268e-05  6.268e-05 0.94004  3.111e-04
10 2.188  1.975e-02  2.686e-02  2.686e-02 11.585 10599.954 1566.938 2521.182 -0.98517 2218.253  431.761  420.000  41.833  1.738e-02  2.365e-02 1.24544  1.975e-02
11 2.327  3.673e-04  2.731e-04  2.731e-04 13.213 10598.641 2009.557 2976.203 0.41036 2680.677  457.495  460.000  46.310  1.147e-04  1.147e-04 0.94448  5.910e-04
11 2.327  3.673e-04  2.731e-04  2.731e-04 11.722 10599.695 1602.422 2558.383 -0.97226 2240.393  466.716  460.000  43.096  2.545e-04  2.557e-04 1.05263  3.066e-04
12 2.550  1.020e-04  4.061e-05  5.222e-05 11.827 10599.350 1626.571 2585.298 -0.95986 2248.340  503.380  500.000  43.687  1.460e-04  5.978e-05 1.00200  1.829e-04
12 2.550  1.020e-04  4.061e-05  5.222e-05 11.831 10599.339 1627.438 2586.248 -0.96001 2249.261  503.416  500.000  43.688  5.440e-05  3.850e-05 1.00561  6.829e-05
13 2.744  6.920e-05  1.789e-05  1.789e-05 11.920 10599.084 1650.394 2610.378 -0.94702 2253.980  541.691  540.000  44.211  5.338e-05  2.020e-05 0.98276  6.907e-05
13 2.744  6.920e-05  1.789e-05  1.789e-05 11.925 10599.091 1651.534 2611.674 -0.94679 2255.138  541.831  540.000  44.206  5.340e-05  1.890e-05 0.98399  6.932e-05
14 2.941  4.390e-05  9.898e-06  1.055e-05 12.003 10598.801 1673.210 2633.660 -0.93112 2257.006  580.739  580.000  44.565  2.526e-05  9.551e-06 0.97016  3.367e-05
14 2.941  4.390e-05  9.898e-06  1.055e-05 12.002 10598.927 1673.517 2633.768 -0.93222 2257.304  580.799  580.000  44.593  4.420e-05  1.183e-05 0.96935  5.888e-05
14 2.941  4.390e-05  9.898e-06  1.055e-05 11.642 10599.629 1551.996 2520.878 -0.97855 2122.007  586.168  580.000  42.021  3.057e-04  3.096e-04 1.05747  3.149e-04
15 3.141  4.019e-05  7.716e-06  7.716e-06 12.086 10598.749 1698.358 2658.314 -0.91633 2261.311  620.062  620.000  44.840  3.672e-05  8.664e-06 0.96418  5.059e-05
15 3.141  4.019e-05  7.716e-06  7.716e-06 12.084 10598.647 1698.193 2657.912 -0.91517 2261.086  620.139  620.000  44.864  2.332e-05  7.379e-06 0.96482  3.209e-05
15 3.141  4.019e-05  7.716e-06  7.716e-06 11.748 10599.358 1583.892 2551.922 -0.97436 2134.750  623.554  620.000  42.565  1.074e-04  1.076e-04 1.01177  1.158e-04
16 3.343  2.366e-05  4.624e-06  4.624e-06 12.161 10598.425 1724.090 2682.096 -0.89756 2265.188  659.422  660.000  45.088  1.800e-05  5.694e-06 0.96526  2.558e-05
16 3.343  2.366e-05  4.624e-06  4.624e-06 12.161 10598.582 1724.309 2682.216 -0.89881 2265.279  659.659  660.000  45.098  1.569e-05  4.963e-06 0.96440  2.228e-05
16 3.343  2.366e-05  4.624e-06  4.624e-06 11.833 10599.257 1614.878 2579.733 -0.96601 2144.898  661.977  660.000  43.129  1.545e-05  8.926e-06 0.99753  1.725e-05
16 3.343  2.366e-05  4.624e-06  4.624e-06 11.832 10599.193 1614.401 2579.370 -0.96589 2144.342  662.033  660.000  43.111  7.512e-05  3.364e-05 0.99941  8.382e-05
16 3.343  2.366e-05  4.624e-06  4.624e-06 11.833 10599.257 1614.804 2579.710 -0.96685 2144.747  662.089  660.000  43.122  5.203e-05  3.681e-05 0.99265  5.807e-05
17 3.545  3.344e-05  4.627e-06  4.627e-06 12.237 10598.376 1751.499 2707.104 -0.88086 2269.761  699.000  700.000  45.232  2.395e-05  6.187e-06 0.96113  3.522e-05
17 3.545  3.344e-05  4.627e-06  4.627e-06 12.236 10598.421 1751.605 2707.069 -0.88084 2269.727  699.230  700.000  45.244  2.349e-05  5.702e-06 0.96363  3.454e-05
17 3.545  3.344e-05  4.627e-06  4.627e-06 11.908 10599.120 1645.287 2606.073 -0.95866 2153.006  701.116  700.000  43.568  2.342e-05  1.172e-05 0.98733  2.696e-05
17 3.545  3.344e-05  4.627e-06  4.627e-06 11.908 10599.064 1645.720 2606.250 -0.95881 2153.454  701.154  700.000  43.597  2.078e-05  1.470e-05 0.98915  2.392e-05
17 3.545  3.344e-05  4.627e-06  4.627e-06 11.908 10599.056 1645.135 2605.942 -0.95811 2152.813  701.156  700.000  43.564  3.145e-05  8.135e-06 0.98958  3.620e-05
18 3.747  1.794e-05  2.950e-06  2.950e-06 12.306 10598.317 1779.821 2731.843 -0.86440 2274.125  738.971  740.000  45.351  1.687e-05  4.682e-06 0.96013  2.563e-05
18 3.747  1.794e-05  2.950e-06  2.950e-06 12.310 10598.364 1779.528 2732.113 -0.86358 2273.749  739.059  740.000  45.297  1.198e-05  4.238e-06 0.95873  1.825e-05
18 3.747  1.794e-05  2.950e-06  2.950e-06 11.975 10598.817 1674.133 2630.534 -0.95002 2158.462  740.294  740.000  43.849  5.755e-06  5.755e-06 0.98251  6.814e-06
18 3.747  1.794e-05  2.950e-06  2.950e-06 11.976 10598.870 1674.744 2630.980 -0.94997 2159.066  740.385  740.000  43.869  1.645e-05  4.401e-06 0.98400  1.949e-05
18 3.747  1.794e-05  2.950e-06  2.950e-06 11.976 10598.861 1674.522 2630.818 -0.95001 2158.780  740.451  740.000  43.860  1.665e-05  7.448e-06 0.98392  1.972e-05
19 3.948  1.791e-05  2.688e-06  2.872e-06 12.371 10598.312 1808.762 2756.303 -0.84898 2278.395  778.751  780.000  45.432  9.147e-06  3.735e-06 0.96264  1.433e-05
19 3.948  1.791e-05  2.688e-06  2.872e-06 12.371 10598.252 1809.384 2756.680 -0.84983 2279.036  778.797  780.000  45.458  1.870e-05  5.002e-06 0.96450  2.930e-05
19 3.948  1.791e-05  2.688e-06  2.872e-06 12.036 10598.694 1704.090 2654.943 -0.94183 2164.040  779.794  780.000  44.095  1.455e-05  3.433e-06 0.98314  1.769e-05
19 3.948  1.791e-05  2.688e-06  2.872e-06 12.036 10598.701 1703.888 2654.817 -0.94182 2163.792  779.834  780.000  44.086  2.042e-05  6.809e-06 0.98191  2.482e-05
19 3.948  1.791e-05  2.688e-06  2.872e-06 12.039 10598.783 1704.617 2655.577 -0.94217 2164.576  779.850  780.000  44.091  8.037e-06  5.684e-06 0.98185  9.785e-06
20 4.150  1.505e-05  2.326e-06  2.326e-06 12.429 10598.129 1838.832 2780.755 -0.83551 2283.036  818.555  820.000  45.508  9.923e-06  4.052e-06 0.96021  1.600e-05
20 4.150  1.505e-05  2.326e-06  2.326e-06 12.427 10598.165 1838.366 2780.212 -0.83559 2282.465  818.650  820.000  45.508  7.222e-06  3.230e-06 0.95793  1.163e-05
20 4.150  1.505e-05  2.326e-06  2.326e-06 12.093 10598.596 1735.159 2679.503 -0.93343 2169.923  819.405  820.000  44.303  1.388e-05  2.962e-06 0.98354  1.731e-05
20 4.150  1.505e-05  2.326e-06  2.326e-06 12.094 10598.454 1735.334 2679.774 -0.93318 2170.076  819.459  820.000  44.296  9.329e-06  5.387e-06 0.98563  1.165e-05
20 4.150  1.505e-05  2.326e-06  2.326e-06 12.093 10598.698 1735.322 2679.702 -0.93355 2169.979  819.575  820.000  44.299  1.243e-05  4.698e-06 0.98184  1.550e-05
21 4.352  8.208e-06  1.683e-06  2.092e-06 12.479 10598.242 1869.298 2804.535 -0.82234 2287.321  858.362  860.000  45.571  1.302e-05  4.606e-06 0.96028  2.154e-05
21 4.352  8.208e-06  1.683e-06  2.092e-06 12.481 10598.162 1870.028 2805.235 -0.82316 2288.102  858.374  860.000  45.579  5.554e-06  3.207e-06 0.95850  9.194e-06
21 4.352  8.208e-06  1.683e-06  2.092e-06 12.151 10598.434 1767.808 2705.309 -0.92588 2176.670  859.119  860.000  44.439  8.260e-06  2.134e-06 0.98368  1.060e-05
21 4.352  8.208e-06  1.683e-06  2.092e-06 12.151 10598.503 1767.550 2705.210 -0.92572 2176.363  859.156  860.000  44.425  4.719e-06  2.725e-06 0.98360  6.056e-06
21 4.352  8.208e-06  1.683e-06  2.092e-06 12.150 10598.471 1767.481 2705.051 -0.92590 2176.156  859.334  860.000  44.427  2.672e-06  2.672e-06 0.98134  3.427e-06
22 4.553  1.133e-05  1.976e-06  1.976e-06 12.520 10598.098 1901.395 2828.211 -0.81083 2292.655  898.139  900.000  45.684  6.572e-06  3.795e-06 0.96207  1.109e-05
22 4.553  1.133e-05  1.976e-06  1.976e-06 12.522 10598.174 1902.007 2828.783 -0.81249 2293.248  898.232  900.000  45.690  5.838e-06  3.371e-06 0.95949  9.856e-06
22 4.553  1.133e-05  1.976e-06  1.976e-06 12.202 10598.430 1799.852 2730.037 -0.91871 2182.045  898.801  900.000  44.511  9.102e-06  2.147e-06 0.98243  1.198e-05
22 4.553  1.133e-05  1.976e-06  1.976e-06 12.201 10598.339 1799.910 2729.870 -0.91927 2182.107  898.801  900.000  44.527  1.299e-05  4.332e-06 0.98490  1.707e-05
22 4.553  1.133e-05  1.976e-06  1.976e-06 12.200 10598.393 1800.041 2729.842 -0.91901 2182.198  898.871  900.000  44.538  5.091e-06  3.600e-06 0.98579  6.688e-06
23 4.755  7.370e-06  1.705e-06  1.787e-06 12.553 10598.071 1934.736 2851.776 -0.80328 2298.524  938.075  940.000  45.810  2.815e-06  2.815e-06 0.96517  4.823e-06
23 4.755  7.370e-06  1.705e-06  1.787e-06 12.247 10598.186 1833.414 2754.894 -0.91181 2188.376  938.488  940.000  44.609  2.467e-06  2.467e-06 0.98237  3.320e-06
23 4.755  7.370e-06  1.705e-06  1.787e-06 12.246 10598.316 1833.428 2754.805 -0.91211 2188.298  938.611  940.000  44.614  7.933e-06  1.984e-06 0.98461  1.067e-05
23 4.755  7.370e-06  1.705e-06  1.787e-06 12.248 10598.273 1833.557 2755.158 -0.91225 2188.393  938.669  940.000  44.599  5.624e-06  2.813e-06 0.98366  7.572e-06
24 4.956  1.142e-05  2.247e-06  2.300e-06 12.581 10597.984 1969.663 2875.853 -0.79967 2305.701  977.691  980.000  45.946  3.116e-06  3.116e-06 0.97471  5.394e-06
24 4.956  1.142e-05  2.247e-06  2.300e-06 12.579 10598.030 1969.380 2875.465 -0.79852 2305.257  977.870  980.000  45.946  3.487e-06  3.487e-06 0.97278  6.034e-06
24 4.956  1.142e-05  2.247e-06  2.300e-06 12.291 10598.204 1866.642 2779.609 -0.90590 2193.537  978.379  980.000  44.613  1.170e-05  4.139e-06 0.98363  1.610e-05
24 4.956  1.142e-05  2.247e-06  2.300e-06 12.293 10598.216 1867.048 2780.151 -0.90609 2193.841  978.554  980.000  44.605  9.739e-06  2.236e-06 0.97905  1.342e-05
25 5.159  6.992e-06  1.763e-06  1.763e-06 12.596 10597.983 2005.836 2899.360 -0.79812 2313.370 1017.623 1020.000  46.121  4.053e-06  4.054e-06 0.99451  7.033e-06
25 5.159  6.992e-06  1.763e-06  1.763e-06 12.607 10597.950 2005.822 2900.744 -0.79777 2313.282 1017.715 1020.000  46.036  9.473e-06  6.701e-06 0.97014  1.656e-05
25 5.159  6.992e-06  1.763e-06  1.763e-06 12.329 10598.100 1900.088 2804.000 -0.90025 2198.435 1018.126 1020.000  44.593  4.740e-06  2.737e-06 0.99179  6.657e-06
25 5.159  6.992e-06  1.763e-06  1.763e-06 12.329 10598.030 1900.722 2804.355 -0.90042 2199.097 1018.160 1020.000  44.615  8.275e-06  4.778e-06 0.99676  1.162e-05
25 5.159  6.992e-06  1.763e-06  1.763e-06 12.329 10598.091 1900.274 2804.073 -0.90022 2198.607 1018.164 1020.000  44.601  4.455e-06  1.576e-06 0.99425  6.255e-06
26 5.361  4.103e-06  1.794e-06  1.794e-06 12.619 10597.868 2041.201 2923.627 -0.79670 2319.902 1057.169 1060.000  46.139  1.168e-05  8.263e-06 1.01662  2.044e-05
26 5.361  4.103e-06  1.794e-06  1.794e-06 12.615 10597.790 2041.679 2923.417 -0.79690 2320.378 1057.219 1060.000  46.180  6.821e-06  6.823e-06 1.02088  1.190e-05
26 5.361  4.103e-06  1.794e-06  1.794e-06 12.371 10598.034 1934.909 2829.806 -0.89444 2204.139 1058.017 1060.000  44.527  2.543e-06  1.272e-06 1.01847  3.657e-06
27 5.562  5.979e-06  1.975e-06  1.975e-06 12.628 10597.631 2078.186 2947.310 -0.79670 2327.351 1097.084 1100.000  46.229  1.025e-05  1.025e-05 1.04862  1.790e-05
27 5.562  5.979e-06  1.975e-06  1.975e-06 12.641 10597.705 2078.309 2948.907 -0.79765 2327.293 1097.317 1100.000  46.145  8.274e-06  8.277e-06 1.03547  1.457e-05
27 5.562  5.979e-06  1.975e-06  1.975e-06 12.411 10597.980 1968.439 2854.667 -0.88738 2208.081 1097.686 1100.000  44.390  3.767e-06  1.685e-06 1.03220  5.548e-06
27 5.562  5.979e-06  1.975e-06  1.975e-06 12.410 10597.935 1968.278 2854.488 -0.88723 2207.902 1097.692 1100.000  44.389  4.191e-06  2.964e-06 1.03302  6.170e-06
27 5.562  5.979e-06  1.975e-06  1.975e-06 12.409 10598.023 1968.524 2854.467 -0.88752 2208.124 1097.746 1100.000  44.405  3.705e-06  3.705e-06 1.03322  5.449e-06
28 5.764  6.140e-06  2.248e-06  2.248e-06 12.652 10597.674 2114.570 2972.770 -0.79713 2333.770 1136.849 1140.000  46.141  1.227e-05  1.227e-05 1.04419  2.163e-05
28 5.764  6.140e-06  2.248e-06  2.248e-06 12.440 10597.919 2002.098 2878.486 -0.88137 2211.633 1137.391 1140.000  44.279  8.847e-06  6.257e-06 1.03370  1.326e-05
28 5.764  6.140e-06  2.248e-06  2.248e-06 12.444 10597.915 2002.098 2879.027 -0.88159 2211.618 1137.409 1140.000  44.250  4.430e-06  1.982e-06 1.02481  6.657e-06
28 5.764  6.140e-06  2.248e-06  2.248e-06 12.443 10597.957 2002.095 2878.945 -0.88166 2211.534 1137.505 1140.000  44.252  2.487e-06  2.487e-06 1.02640  3.736e-06
29 5.944  4.484e-06  2.480e-06  2.480e-06 12.472 10597.857 2032.929 2901.217 -0.87589 2215.034 1173.097 1180.000  44.116  2.435e-06  1.722e-06 1.02214  3.725e-06
29 5.944  4.484e-06  2.480e-06  2.480e-06 12.471 10597.892 2033.044 2901.123 -0.87596 2215.114 1173.149 1180.000  44.126  6.791e-06  4.804e-06 1.02116  1.038e-05


==> anc/pm_distribution_results_q4_75.00.txt <==
%auto-ignore
# exp. cross sections as a function of missing momentum 
# all cross sections include the bin correction factor 
#
# theta_nq = 75.0 
#
# Averaged for all contributing bins
#
# p_miss_av     : fm^-1, missing momentum (use for plotting averaged results)
# rho           : fm^3, reduced cross section (momentum distribution) 
# delta_rho     : fm^3, total error in reduced cross section (momentum distribution) 
# delta_rho1    : fm^3, total error in reduced cross section including chi2 of averaging 
#
# Kinematics and cross section for each contributing bin: 
#
#  th_e         : electron scattering angle (deg)
#  Ei           : incident energy (MeV)
#  omega        : energy transfer (MeV) 
#  qlab         : 3-momentum transfer in lab (MeV/c)
#  cos_phi      : cos(phi), phi reaction plane angle
#  pf           : final proton momentum (MeV/c)
#  p_miss       : averaged missing momentum (MeV/c)
#  pm_b         : missing momentum bin_center (MeV/c)
#  th_nq        : angle between recoiling neutron and qlab
#  sig_exp      : exp. cross section for this bin (nb/(MeV Sr^2))
#  dsig_exp     : error in exp cross section for this bin (nb/(MeV Sr^2))
#  sig_red_exp  : exp. red. cross section (rho) for this bin (fm^3)
#  bc           : bin centering correction factor used: sig_exp_raw * bc = exp. cross section at avg. kinematics reported above 
#
# common values for Nr indicate kinematic settings that contribute to the same missing momentum bin and are used in averaging
#
#! Nr[i,0]/ p_miss_av[f,1]/ rho[f,2]/ delta_rho[f,3]/ delta_rho1[f,4]/ th_e[f,5]/ Ei[f,6]/ omega[f,7]/ qlab[f,8]/ cos_phi[f, 9]/ pf[f,10]/ p_miss[f,11]/ pm_b[f,12]/ th_nq[f,13]/ sig_exp[f,14]/ dsig_exp[f,15]/ bc[f,16]/ sig_red_exp[f,17]/ 
0 0.155  4.892e+00  1.204e+00  1.204e+00 12.282 10599.055 2164.582 2962.734 -0.55836 2954.681   32.054   20.000  75.148  1.556e+00  3.829e-01 0.91338  4.892e+00
1 0.304  1.394e+00  1.076e-01  1.076e-01 12.326 10599.116 2162.622 2966.423 -0.62909 2951.101   61.312   60.000  74.954  4.464e-01  3.446e-02 1.06666  1.394e+00
2 0.491  2.697e-01  1.605e-02  1.605e-02 12.378 10598.834 2163.442 2972.687 -0.61769 2948.722   97.880  100.000  74.911  8.690e-02  5.171e-03 1.02273  2.697e-01
3 0.691  6.454e-02  4.691e-03  4.691e-03 12.436 10598.605 2170.603 2983.859 -0.56247 2951.124  137.151  140.000  74.909  2.070e-02  1.504e-03 0.93278  6.454e-02
4 0.893  1.736e-02  1.867e-03  1.867e-03 12.481 10598.545 2179.078 2994.357 -0.48096 2953.138  176.925  180.000  74.876  5.526e-03  5.944e-04 0.85037  1.736e-02
5 1.099  5.309e-03  9.204e-04  9.204e-04 12.493 10598.502 2183.354 2998.457 -0.38224 2948.944  217.235  220.000  74.795  1.692e-03  2.933e-04 0.78924  5.309e-03
6 1.306  3.347e-03  7.255e-04  7.255e-04 12.496 10598.545 2190.724 3003.490 -0.31769 2946.168  258.085  260.000  74.755  1.076e-03  2.331e-04 0.70685  3.347e-03
7 1.516  1.253e-03  4.310e-04  4.310e-04 12.493 10598.582 2202.533 3010.779 -0.28602 2946.140  299.686  300.000  74.743  4.099e-04  1.410e-04 0.77938  1.253e-03
8 1.720  1.101e-03  4.184e-04  4.184e-04 12.488 10598.515 2218.850 3020.894 -0.27361 2949.756  339.653  340.000  74.740  3.683e-04  1.399e-04 0.95463  1.101e-03
9 1.922  1.422e-03  5.062e-04  5.062e-04 12.486 10598.544 2238.740 3033.683 -0.27430 2955.610  379.691  380.000  74.600  4.876e-04  1.736e-04 0.99890  1.422e-03
10 2.123  4.275e-04  3.024e-04  3.024e-04 12.487 10598.532 2260.669 3048.181 -0.27623 2962.341  419.340  420.000  74.300  1.502e-04  1.063e-04 1.01909  4.275e-04
11 2.323  2.599e-04  2.600e-04  2.600e-04 12.486 10598.452 2284.894 3064.108 -0.28239 2970.310  458.626  460.000  73.965  9.386e-05  9.387e-05 1.01212  2.599e-04
12 2.523  1.038e-03  5.999e-04  5.999e-04 12.491 10598.504 2309.873 3081.222 -0.28832 2977.716  498.117  500.000  73.433  3.843e-04  2.220e-04 0.99804  1.038e-03
13 2.723  4.987e-04  4.989e-04  4.989e-04 12.490 10598.407 2336.390 3098.908 -0.30042 2985.522  537.633  540.000  72.915  1.904e-04  1.904e-04 0.97890  4.987e-04
14 2.923  8.514e-04  8.519e-04  8.519e-04 12.494 10598.320 2367.417 3120.352 -0.31890 2997.058  576.881  580.000  72.426  3.353e-04  3.355e-04 0.96503  8.514e-04


==> anc/theory_JML_thnq35.txt <==
%auto-ignore 
# Jean-Marc Laget (JML) theoretical cross sections and reduced cross sections as a function of missing momentum
#
# theta_nq = 35 (deg)
#
# header definitions
#
# pm_bin               : missig momentum bin center (GeV/c) (bin width from center is +/- 0.02 GeV)
# pm_avg               : average missing momentum over pm_bin (GeV/c)
# theory_pwiaXsec      : theoretical cross section using the JML Paris PWIA model ( nb / (MeV Sr^2) ) 
# theory_fsiXsec       : theoretical cross section using the JML Paris FSI model ( nb / (MeV Sr^2) )
# theory_red_pwiaXsec  : theoretical reduced cross section using the JML Paris PWIA model (fm^3) 
# theory_red_fsiXsec   : theoretical reduced cross section using the JML Paris FSI model (fm^3)
#
# common values for pm_bin indicate kinematic settings that contribute to the same missing momentum bin and are used in averaging
#
#! pm_bin[f,0]/ pm_avg[f,1]/ theory_pwiaXsec[f,2]/ theory_fsiXsec[f,3]/  theory_red_pwiaXsec[f,4]/ theory_red_fsiXsec[f,5]/ 
0.02000  0.03181  1.61523E+00  1.53652E+00  5.11131E+00  4.87851E+00 
0.06000  0.06217  4.21284E-01  4.07189E-01  1.40260E+00  1.34910E+00 
0.10000  0.09914  8.38780E-02  7.80362E-02  3.02404E-01  2.81526E-01 
0.14000  0.13875  1.89574E-02  1.73447E-02  7.60664E-02  6.95513E-02 
0.18000  0.17780  5.30832E-03  4.84347E-03  2.31758E-02  2.11768E-02 
0.22000  0.21766  1.73442E-03  1.59862E-03  8.05752E-03  7.41694E-03 
0.26000  0.25754  6.50355E-04  6.12495E-04  3.19513E-03  2.99707E-03 
0.30000  0.29743  2.86027E-04  2.72338E-04  1.47434E-03  1.40076E-03 
0.34000  0.33737  1.45822E-04  1.38080E-04  7.84144E-04  7.41708E-04 
0.38000  0.37612  8.57986E-05  8.01055E-05  4.77790E-04  4.45521E-04 
0.38000  0.39347  3.32632E-04  3.28614E-04  3.68145E-04  3.59354E-04 
0.42000  0.41497  5.62551E-05  5.18066E-05  3.19687E-04  2.94575E-04 
0.42000  0.42805  2.27988E-04  2.12164E-04  2.70262E-04  2.50752E-04 
0.42000  0.42917  2.27852E-04  2.09098E-04  2.69930E-04  2.48803E-04 
0.46000  0.45276  3.93186E-05  3.65382E-05  2.26077E-04  2.10549E-04 
0.46000  0.46410  1.59365E-04  1.44819E-04  1.99552E-04  1.81223E-04 
0.46000  0.46429  1.58940E-04  1.43968E-04  1.99467E-04  1.80396E-04 
0.50000  0.48805  2.94378E-05  2.73592E-05  1.71802E-04  1.60126E-04 
0.50000  0.50187  1.12504E-04  1.00422E-04  1.47512E-04  1.31442E-04 
0.50000  0.50199  1.12731E-04  1.00405E-04  1.47597E-04  1.31427E-04 
0.50000  0.51271  1.43543E-04  1.18254E-04  1.37752E-04  1.13691E-04 
0.50000  0.51301  1.44175E-04  1.24952E-04  1.37263E-04  1.16588E-04 
0.50000  0.51367  1.48138E-04  1.19727E-04  1.37395E-04  1.14193E-04 
0.54000  0.54066  7.90947E-05  6.92451E-05  1.09366E-04  9.58701E-05 
0.54000  0.54074  7.89443E-05  6.92456E-05  1.09284E-04  9.58030E-05 
0.54000  0.54793  1.00893E-04  8.48221E-05  1.02978E-04  8.66913E-05 
0.54000  0.54800  1.00268E-04  8.55814E-05  1.02693E-04  8.73306E-05 
0.54000  0.54801  9.93474E-05  8.55043E-05  1.02125E-04  8.73730E-05 
0.58000  0.58001  5.40768E-05  4.71003E-05  8.07364E-05  6.99772E-05 
0.58000  0.58004  5.40811E-05  4.71697E-05  8.06374E-05  6.99969E-05 
0.58000  0.58391  7.20096E-05  6.13167E-05  7.78328E-05  6.60766E-05 
0.58000  0.58405  7.19394E-05  6.10127E-05  7.77215E-05  6.58860E-05 
0.58000  0.58407  7.22533E-05  6.10973E-05  7.80418E-05  6.59142E-05 
0.62000  0.61959  3.63242E-05  3.14027E-05  5.89476E-05  5.07081E-05 
0.62000  0.61961  3.63936E-05  3.13854E-05  5.90015E-05  5.06798E-05 
0.62000  0.62170  5.09696E-05  4.34439E-05  5.77022E-05  4.90750E-05 
0.62000  0.62176  5.08129E-05  4.33608E-05  5.75547E-05  4.89913E-05 
0.62000  0.62181  5.09118E-05  4.34061E-05  5.76258E-05  4.89929E-05 
0.66000  0.65928  2.44207E-05  2.09512E-05  4.29576E-05  3.66347E-05 
0.66000  0.65947  2.43884E-05  2.09443E-05  4.28213E-05  3.65774E-05 
0.66000  0.66056  3.52026E-05  3.01116E-05  4.20660E-05  3.58850E-05 
0.66000  0.66071  3.52860E-05  3.01141E-05  4.21066E-05  3.58544E-05 
0.66000  0.66082  3.52186E-05  3.01114E-05  4.20454E-05  3.58437E-05 
0.70000  0.69895  1.63678E-05  1.40478E-05  3.08157E-05  2.63115E-05 
0.70000  0.69896  1.63388E-05  1.40588E-05  3.07971E-05  2.63222E-05 
0.70000  0.69996  2.38653E-05  2.06155E-05  3.03084E-05  2.60590E-05 
0.70000  0.70000  2.38675E-05  2.05917E-05  3.03083E-05  2.60355E-05 
0.70000  0.70011  2.38330E-05  2.05303E-05  3.02798E-05  2.59992E-05 
0.74000  0.73852  1.09517E-05  9.44664E-06  2.18602E-05  1.87433E-05 
0.74000  0.73853  1.09342E-05  9.47747E-06  2.18416E-05  1.87690E-05 
0.74000  0.73940  1.56869E-05  1.36708E-05  2.14387E-05  1.85783E-05 
0.74000  0.73942  1.56562E-05  1.36761E-05  2.14321E-05  1.85859E-05 
0.74000  0.73950  1.56805E-05  1.36475E-05  2.14166E-05  1.85657E-05 
0.78000  0.77831  7.30024E-06  6.37083E-06  1.52277E-05  1.32086E-05 
0.78000  0.77838  7.27294E-06  6.36883E-06  1.51908E-05  1.32098E-05 
0.78000  0.77918  1.00540E-05  8.89292E-06  1.48936E-05  1.30432E-05 
0.78000  0.77928  1.00542E-05  8.88536E-06  1.48785E-05  1.30295E-05 
0.78000  0.77945  1.00452E-05  8.86485E-06  1.48845E-05  1.30070E-05 
0.82000  0.81809  4.74978E-06  4.24325E-06  1.02974E-05  9.15369E-06 
0.82000  0.81810  4.74661E-06  4.23645E-06  1.03014E-05  9.15193E-06 
0.82000  0.81893  6.33742E-06  5.71249E-06  1.01341E-05  9.02927E-06 
0.82000  0.81910  6.34275E-06  5.70765E-06  1.01419E-05  9.01740E-06 
0.82000  0.81914  6.34043E-06  5.69418E-06  1.01475E-05  9.01156E-06 
0.86000  0.85769  3.03661E-06  2.80791E-06  6.83051E-06  6.27591E-06 
0.86000  0.85773  3.04163E-06  2.81020E-06  6.83747E-06  6.28023E-06 
0.86000  0.85877  3.94082E-06  3.63071E-06  6.74424E-06  6.12960E-06 
0.86000  0.85888  3.93763E-06  3.62345E-06  6.73897E-06  6.12104E-06 
0.86000  0.85889  3.93556E-06  3.62328E-06  6.73393E-06  6.11979E-06 
0.90000  0.89736  1.91251E-06  1.85083E-06  4.44633E-06  4.27757E-06 
0.90000  0.89747  1.91372E-06  1.84268E-06  4.44028E-06  4.25792E-06 
0.90000  0.89850  2.39816E-06  2.27966E-06  4.35843E-06  4.09449E-06 
0.90000  0.89853  2.39580E-06  2.28033E-06  4.35428E-06  4.09362E-06 
0.90000  0.89864  2.40055E-06  2.28056E-06  4.35876E-06  4.08916E-06 
0.94000  0.93715  1.17242E-06  1.20375E-06  2.80609E-06  2.86022E-06 
0.94000  0.93731  1.17404E-06  1.19999E-06  2.81340E-06  2.85804E-06 
0.94000  0.93824  1.42827E-06  1.43489E-06  2.73661E-06  2.71525E-06 
0.94000  0.93832  1.42843E-06  1.43553E-06  2.73806E-06  2.71164E-06 
0.94000  0.93841  1.42972E-06  1.43410E-06  2.73793E-06  2.70998E-06 
0.98000  0.97691  6.93014E-07  7.61932E-07  1.71292E-06  1.87350E-06 
0.98000  0.97692  6.91856E-07  7.61921E-07  1.70967E-06  1.87364E-06 
0.98000  0.97811  8.25554E-07  8.92757E-07  1.65704E-06  1.76848E-06 
0.98000  0.97818  8.27118E-07  8.92208E-07  1.65936E-06  1.76679E-06 
0.98000  0.97827  8.27445E-07  8.91176E-07  1.65997E-06  1.76511E-06 
1.02000  1.01633  3.89285E-07  4.77600E-07  9.85293E-07  1.21152E-06 
1.02000  1.01662  3.84991E-07  4.74075E-07  9.78795E-07  1.20076E-06 
1.02000  1.01787  4.64729E-07  5.56722E-07  9.72134E-07  1.14751E-06 
1.02000  1.01789  4.64492E-07  5.55052E-07  9.72133E-07  1.14693E-06 
1.02000  1.01791  4.64512E-07  5.56667E-07  9.72910E-07  1.14690E-06 
1.06000  1.05549  2.04843E-07  2.90520E-07  5.38010E-07  7.58540E-07 
1.06000  1.05567  2.04006E-07  2.91833E-07  5.33374E-07  7.57753E-07 
1.06000  1.05767  2.44640E-07  3.38618E-07  5.31994E-07  7.26700E-07 
1.06000  1.05775  2.45065E-07  3.38083E-07  5.32666E-07  7.25875E-07 
1.06000  1.05780  2.44438E-07  3.37211E-07  5.32269E-07  7.24882E-07 
1.10000  1.09590  1.03984E-07  1.73337E-07  2.79081E-07  4.63662E-07 
1.10000  1.09658  1.01221E-07  1.71556E-07  2.71910E-07  4.61909E-07 
1.10000  1.09750  1.22011E-07  2.02586E-07  2.74843E-07  4.51467E-07 
1.10000  1.09754  1.21627E-07  2.03002E-07  2.74177E-07  4.51702E-07 
1.10000  1.09758  1.21641E-07  2.02367E-07  2.74301E-07  4.50848E-07 
1.14000  1.13727  5.52395E-08  1.19139E-07  1.28508E-07  2.74436E-07 
1.14000  1.13731  5.53236E-08  1.18543E-07  1.28766E-07  2.73603E-07 
1.14000  1.13732  5.53272E-08  1.18650E-07  1.28769E-07  2.73724E-07 
1.18000  1.17314  2.31551E-08  7.14511E-08  5.53402E-08  1.69029E-07 
1.18000  1.17315  2.31427E-08  7.13842E-08  5.53222E-08  1.68957E-07 
1.18000  1.17326  2.31087E-08  7.09526E-08  5.53016E-08  1.68461E-07 


==> anc/theory_JML_thnq45.txt <==
%auto-ignore
# Jean-Marc Laget (JML) theoretical cross sections and reduced cross sections as a function of missing momentum
#
# theta_nq = 45 (deg)
#
# header definitions
#
# pm_bin               : missig momentum bin center (GeV/c) (bin width from center is +/- 0.02 GeV)
# pm_avg               : average missing momentum over pm_bin (GeV/c)
# theory_pwiaXsec      : theoretical cross section using the JML Paris PWIA model ( nb / (MeV Sr^2) ) 
# theory_fsiXsec       : theoretical cross section using the JML Paris FSI model ( nb / (MeV Sr^2) )
# theory_red_pwiaXsec  : theoretical reduced cross section using the JML Paris PWIA model (fm^3) 
# theory_red_fsiXsec   : theoretical reduced cross section using the JML Paris FSI model (fm^3)
#
# common values for pm_bin indicate kinematic settings that contribute to the same missing momentum bin and are used in averaging
#
#! pm_bin[f,0]/ pm_avg[f,1]/ theory_pwiaXsec[f,2]/ theory_fsiXsec[f,3]/  theory_red_pwiaXsec[f,4]/ theory_red_fsiXsec[f,5]/ 
0.02000  0.03147  1.63799E+00  1.58972E+00  5.17177E+00  5.01957E+00 
0.06000  0.06241  4.50693E-01  4.39524E-01  1.47497E+00  1.44176E+00 
0.10000  0.09921  8.82101E-02  8.14599E-02  3.07175E-01  2.83519E-01 
0.14000  0.13844  1.96583E-02  1.77749E-02  7.34605E-02  6.65602E-02 
0.18000  0.17838  5.59922E-03  4.90937E-03  2.21622E-02  1.94652E-02 
0.22000  0.21825  1.86225E-03  1.64093E-03  7.81002E-03  6.88381E-03 
0.26000  0.25782  7.16676E-04  6.58814E-04  3.16743E-03  2.91136E-03 
0.30000  0.29790  3.18602E-04  3.09093E-04  1.47282E-03  1.43355E-03 
0.34000  0.33797  1.62943E-04  1.69389E-04  7.83581E-04  8.14399E-04 
0.38000  0.37827  9.44008E-05  1.04430E-04  4.68519E-04  5.16206E-04 
0.42000  0.41804  6.09364E-05  7.01263E-05  3.09214E-04  3.54977E-04 
0.42000  0.42984  2.34552E-04  2.47928E-04  2.65377E-04  2.82752E-04 
0.42000  0.43176  2.34857E-04  2.44952E-04  2.66442E-04  2.77167E-04 
0.46000  0.45749  4.18803E-05  5.00051E-05  2.15969E-04  2.56718E-04 
0.46000  0.46616  1.63602E-04  1.75380E-04  1.96233E-04  2.11088E-04 
0.46000  0.46672  1.62556E-04  1.76575E-04  1.95772E-04  2.11890E-04 
0.50000  0.49769  2.99736E-05  3.69603E-05  1.55388E-04  1.90827E-04 
0.50000  0.50338  1.16687E-04  1.28735E-04  1.46134E-04  1.60634E-04 
0.50000  0.50342  1.16468E-04  1.28387E-04  1.46040E-04  1.60570E-04 
0.54000  0.53717  2.21649E-05  2.81071E-05  1.14875E-04  1.45819E-04 
0.54000  0.54169  8.36933E-05  9.41387E-05  1.08237E-04  1.21338E-04 
0.54000  0.54183  8.35256E-05  9.36734E-05  1.08153E-04  1.21139E-04 
0.54000  0.55082  1.04066E-04  1.06550E-04  1.01099E-04  1.03926E-04 
0.54000  0.55292  1.05996E-04  1.06327E-04  1.01571E-04  1.02589E-04 
0.54000  0.55327  1.04715E-04  1.06699E-04  1.01020E-04  1.02921E-04 
0.58000  0.57607  1.63696E-05  2.18833E-05  8.47360E-05  1.12969E-04 
0.58000  0.58074  5.98020E-05  6.87113E-05  7.98814E-05  9.12556E-05 
0.58000  0.58080  5.98086E-05  6.87938E-05  7.99026E-05  9.12915E-05 
0.58000  0.58594  7.39742E-05  7.91623E-05  7.61173E-05  8.10192E-05 
0.58000  0.58617  7.42280E-05  7.89122E-05  7.63863E-05  8.09755E-05 
0.58000  0.58675  7.40796E-05  7.81318E-05  7.60975E-05  8.04317E-05 
0.62000  0.61533  1.22554E-05  1.69880E-05  6.29540E-05  8.63174E-05 
0.62000  0.62006  4.24838E-05  4.99246E-05  5.86009E-05  6.85076E-05 
0.62000  0.62014  4.24356E-05  5.00085E-05  5.86204E-05  6.85505E-05 
0.62000  0.62354  5.27006E-05  5.72909E-05  5.67618E-05  6.17392E-05 
0.62000  0.62355  5.28006E-05  5.74785E-05  5.67619E-05  6.17233E-05 
0.62000  0.62367  5.27033E-05  5.72880E-05  5.66705E-05  6.16814E-05 
0.66000  0.65135  9.12167E-06  1.34893E-05  4.60510E-05  6.79108E-05 
0.66000  0.65942  2.97531E-05  3.62217E-05  4.26250E-05  5.12871E-05 
0.66000  0.65966  2.97817E-05  3.61965E-05  4.26331E-05  5.12142E-05 
0.66000  0.66198  3.71412E-05  4.20673E-05  4.14814E-05  4.67868E-05 
0.66000  0.66203  3.72103E-05  4.20388E-05  4.15014E-05  4.67321E-05 
0.66000  0.66209  3.71650E-05  4.20274E-05  4.14554E-05  4.67261E-05 
0.70000  0.69900  2.06157E-05  2.59116E-05  3.06714E-05  3.79669E-05 
0.70000  0.69923  2.06304E-05  2.58931E-05  3.06763E-05  3.79183E-05 
0.70000  0.70112  2.59087E-05  3.05230E-05  2.98317E-05  3.50048E-05 
0.70000  0.70115  2.58719E-05  3.05656E-05  2.98121E-05  3.50411E-05 
0.70000  0.70116  2.58736E-05  3.05115E-05  2.98527E-05  3.49917E-05 
0.74000  0.73897  1.40088E-05  1.83176E-05  2.16148E-05  2.77246E-05 
0.74000  0.73906  1.40054E-05  1.82055E-05  2.16157E-05  2.76223E-05 
0.74000  0.74029  1.78180E-05  2.19705E-05  2.11760E-05  2.59171E-05 
0.74000  0.74038  1.77988E-05  2.19647E-05  2.11661E-05  2.59238E-05 
0.74000  0.74045  1.77874E-05  2.19504E-05  2.11477E-05  2.59005E-05 
0.78000  0.77875  9.41318E-06  1.28944E-05  1.50333E-05  2.01302E-05 
0.78000  0.77880  9.39792E-06  1.29077E-05  1.50310E-05  2.01448E-05 
0.78000  0.77979  1.20333E-05  1.56457E-05  1.47319E-05  1.89494E-05 
0.78000  0.77983  1.20222E-05  1.56344E-05  1.47063E-05  1.89343E-05 
0.78000  0.77985  1.20211E-05  1.56066E-05  1.47163E-05  1.89298E-05 
0.82000  0.81856  6.17733E-06  8.95256E-06  1.02099E-05  1.43814E-05 
0.82000  0.81865  6.18538E-06  8.95824E-06  1.02181E-05  1.43701E-05 
0.82000  0.81941  7.94024E-06  1.10366E-05  1.00310E-05  1.37145E-05 
0.82000  0.81946  7.94515E-06  1.10155E-05  1.00367E-05  1.37018E-05 
0.82000  0.81958  7.94196E-06  1.10135E-05  1.00253E-05  1.36910E-05 
0.86000  0.85836  3.99366E-06  6.20482E-06  6.80012E-06  1.02235E-05 
0.86000  0.85837  3.98356E-06  6.19851E-06  6.79956E-06  1.02227E-05 
0.86000  0.85912  5.14432E-06  7.62599E-06  6.69336E-06  9.74723E-06 
0.86000  0.85916  5.12882E-06  7.61480E-06  6.68276E-06  9.73584E-06 
0.86000  0.85933  5.13160E-06  7.61163E-06  6.68568E-06  9.72481E-06 
0.90000  0.89814  2.51207E-06  4.28406E-06  4.40492E-06  7.20467E-06 
0.90000  0.89823  2.51092E-06  4.27872E-06  4.39742E-06  7.19650E-06 
0.90000  0.89880  3.21251E-06  5.20466E-06  4.31443E-06  6.82321E-06 
0.90000  0.89880  3.21366E-06  5.21766E-06  4.31403E-06  6.83154E-06 
0.90000  0.89887  3.21197E-06  5.22124E-06  4.31399E-06  6.83343E-06 
0.94000  0.93788  1.54325E-06  2.94431E-06  2.76070E-06  5.02499E-06 
0.94000  0.93807  1.54304E-06  2.94035E-06  2.76648E-06  5.01824E-06 
0.94000  0.93849  1.95059E-06  3.50070E-06  2.69925E-06  4.69262E-06 
0.94000  0.93861  1.94931E-06  3.50110E-06  2.69739E-06  4.68986E-06 
0.94000  0.93867  1.95064E-06  3.48898E-06  2.69973E-06  4.67980E-06 
0.98000  0.97769  9.03294E-07  2.02390E-06  1.65620E-06  3.49101E-06 
0.98000  0.97787  9.04690E-07  2.02386E-06  1.65572E-06  3.48927E-06 
0.98000  0.97838  1.14645E-06  2.31097E-06  1.63303E-06  3.16816E-06 
0.98000  0.97839  1.14399E-06  2.30978E-06  1.63085E-06  3.16650E-06 
0.98000  0.97855  1.14370E-06  2.30151E-06  1.62987E-06  3.15957E-06 
1.02000  1.01762  5.18341E-07  1.38266E-06  9.62161E-07  2.39049E-06 
1.02000  1.01771  5.17294E-07  1.35564E-06  9.60011E-07  2.36118E-06 
1.02000  1.01813  6.54585E-07  1.51943E-06  9.58629E-07  2.12607E-06 
1.02000  1.01816  6.52538E-07  1.52267E-06  9.56034E-07  2.13006E-06 
1.02000  1.01816  6.53711E-07  1.52029E-06  9.58379E-07  2.12686E-06 
1.06000  1.05717  2.86468E-07  9.33684E-07  5.38969E-07  1.62793E-06 
1.06000  1.05722  2.87487E-07  9.41089E-07  5.40416E-07  1.63624E-06 
1.06000  1.05796  3.50909E-07  9.93192E-07  5.28979E-07  1.42050E-06 
1.06000  1.05802  3.50186E-07  9.88637E-07  5.27448E-07  1.41654E-06 
1.06000  1.05808  3.50755E-07  9.89392E-07  5.28692E-07  1.41737E-06 
1.10000  1.09708  1.44867E-07  6.28025E-07  2.74638E-07  1.09339E-06 
1.10000  1.09732  1.44608E-07  6.13119E-07  2.74542E-07  1.07548E-06 
1.10000  1.09769  1.71064E-07  6.24353E-07  2.65572E-07  9.16189E-07 
1.10000  1.09769  1.71191E-07  6.24541E-07  2.65588E-07  9.16190E-07 
1.10000  1.09775  1.71727E-07  6.26259E-07  2.65965E-07  9.17680E-07 
1.14000  1.13612  6.68762E-08  3.92346E-07  1.27493E-07  6.88413E-07 
1.14000  1.13685  6.70970E-08  3.87716E-07  1.27790E-07  6.81167E-07 
1.14000  1.13739  7.37182E-08  3.82918E-07  1.17603E-07  5.71788E-07 
1.14000  1.13741  7.36549E-08  3.80237E-07  1.17405E-07  5.69351E-07 
1.14000  1.13750  7.39624E-08  3.80207E-07  1.17807E-07  5.69037E-07 
1.18000  1.17279  3.08642E-08  2.49753E-07  5.88481E-08  4.44461E-07 
1.18000  1.17283  3.01384E-08  2.53143E-07  5.84050E-08  4.48373E-07 
1.18000  1.17310  3.56683E-08  2.44203E-07  5.82362E-08  3.72298E-07 
1.18000  1.17315  3.57834E-08  2.44743E-07  5.81760E-08  3.72767E-07 
1.18000  1.17318  3.57043E-08  2.40497E-07  5.82007E-08  3.68148E-07 


==> anc/theory_JML_thnq75.txt <==
%auto-ignore
# Jean-Marc Laget (JML) theoretical cross sections and reduced cross sections as a function of missing momentum
#
# theta_nq = 75 (deg)
#
# header definitions
#
# pm_bin               : missig momentum bin center (GeV/c) (bin width from center is +/- 0.02 GeV)
# pm_avg               : average missing momentum over pm_bin (GeV/c)
# theory_pwiaXsec      : theoretical cross section using the JML Paris PWIA model ( nb / (MeV Sr^2) ) 
# theory_fsiXsec       : theoretical cross section using the JML Paris FSI model ( nb / (MeV Sr^2) )
# theory_red_pwiaXsec  : theoretical reduced cross section using the JML Paris PWIA model (fm^3) 
# theory_red_fsiXsec   : theoretical reduced cross section using the JML Paris FSI model (fm^3)
#
# common values for pm_bin indicate kinematic settings that contribute to the same missing momentum bin and are used in averaging
#
#! pm_bin[f,0]/ pm_avg[f,1]/ theory_pwiaXsec[f,2]/ theory_fsiXsec[f,3]/  theory_red_pwiaXsec[f,4]/ theory_red_fsiXsec[f,5]/  
0.02000  0.03205  1.77483E+00  1.63084E+00  5.50118E+00  5.10726E+00 
0.06000  0.06131  5.79515E-01  5.64763E-01  1.79876E+00  1.75628E+00 
0.10000  0.09788  1.19968E-01  1.10355E-01  3.70296E-01  3.41152E-01 
0.14000  0.13715  2.65053E-02  2.22939E-02  8.21754E-02  6.92453E-02 
0.18000  0.17692  7.22137E-03  5.11557E-03  2.25809E-02  1.60044E-02 
0.22000  0.21724  2.51301E-03  1.44837E-03  7.84903E-03  4.52712E-03 
0.26000  0.25809  1.03823E-03  5.46673E-04  3.21337E-03  1.69454E-03 
0.30000  0.29969  4.86376E-04  3.13381E-04  1.47924E-03  9.54312E-04 
0.34000  0.33965  2.60547E-04  2.60853E-04  7.76498E-04  7.77023E-04 
0.38000  0.37969  1.59651E-04  2.41605E-04  4.63879E-04  7.01678E-04 
0.42000  0.41934  1.07553E-04  2.17715E-04  3.04231E-04  6.17108E-04 
0.46000  0.45863  7.75542E-05  1.85547E-04  2.12360E-04  5.11861E-04 
0.50000  0.49812  5.74246E-05  1.49454E-04  1.52897E-04  4.02310E-04 
0.54000  0.53763  4.33821E-05  1.14790E-04  1.12248E-04  2.99588E-04 
0.58000  0.57688  3.28303E-05  8.44081E-05  8.22045E-05  2.13536E-04 
0.62000  0.61586  2.47369E-05  6.03365E-05  5.98178E-05  1.46509E-04 
0.66000  0.65361  1.90650E-05  4.31090E-05  4.41333E-05  9.98866E-05 
0.70000  0.69332  1.44442E-05  2.92516E-05  3.18170E-05  6.44518E-05 
0.74000  0.73493  1.07228E-05  1.89774E-05  2.27735E-05  3.99732E-05 


==> anc/theory_JVO_WJC2_thnq35.txt <==
%auto-ignore 
# Sabine Jeschonnek, J.W.V.Orden, W.P.Ford (JVO WJC2) theoretical cross sections and reduced cross sections as a function of missing momentum
# 
# theta_nq = 35 (deg)
#
# header definitions
#
# pm_bin               : missig momentum bin center (GeV/c) (bin width from center is +/- 0.02 GeV)
# pm_avg               : average missing momentum over pm_bin (GeV/c)
# theory_pwbaXsec      : theoretical cross section using the JVO WJC2 PWBA model ( nb / (MeV Sr^2) ) 
# theory_fsiXsec       : theoretical cross section using the JVO WJC2 FSI model ( nb / (MeV Sr^2) )
# theory_red_pwbaXsec  : theoretical reduced cross section using the JVO WJC2 PWBA model (fm^3) 
# theory_red_fsiXsec   : theoretical reduced cross section using the JVO WJC2 FSI model (fm^3)
#
# common values for pm_bin indicate kinematic settings that contribute to the same missing momentum bin and are used in averaging
#
#! pm_bin[f,0]/ pm_avg[f,1]/ theory_pwbaXsec[f,2]/ theory_fsiXsec[f,3]/  theory_red_pwbaXsec[f,4]/ theory_red_fsiXsec[f,5]/
0.02000  0.03181  3.30977E-05  3.20321E-05  5.32348E+00  5.15210E+00 
0.06000  0.06217  7.92525E-06  7.52901E-06  1.33006E+00  1.26356E+00 
0.10000  0.09914  1.54983E-06  1.43248E-06  2.83152E-01  2.61712E-01 
0.14000  0.13875  3.47434E-07  3.11895E-07  7.05256E-02  6.33116E-02 
0.18000  0.17780  9.90661E-08  8.67746E-08  2.19150E-02  1.91959E-02 
0.22000  0.21766  3.31924E-08  2.84723E-08  7.78973E-03  6.68201E-03 
0.26000  0.25754  1.28819E-08  1.08814E-08  3.18843E-03  2.69328E-03 
0.30000  0.29743  5.77359E-09  4.81458E-09  1.50185E-03  1.25239E-03 
0.34000  0.33737  2.98635E-09  2.45495E-09  8.11220E-04  6.66869E-04 
0.38000  0.37612  1.77624E-09  1.43690E-09  4.99611E-04  4.04162E-04 
0.46000  0.46410  3.38021E-09  2.66273E-09  2.14471E-04  1.68948E-04 
0.46000  0.46429  3.37054E-09  2.65425E-09  2.14137E-04  1.68629E-04 
0.50000  0.50187  2.43581E-09  1.88143E-09  1.61638E-04  1.24851E-04 
0.50000  0.50199  2.43383E-09  1.87976E-09  1.61514E-04  1.24745E-04 
0.54000  0.54066  1.76866E-09  1.33938E-09  1.24144E-04  9.40119E-05 
0.54000  0.54074  1.76910E-09  1.33957E-09  1.24079E-04  9.39538E-05 
0.58000  0.58001  1.26510E-09  9.37619E-10  9.52799E-05  7.06158E-05 
0.58000  0.58004  1.26639E-09  9.38645E-10  9.52659E-05  7.06111E-05 
0.58000  0.58405  1.69630E-09  1.27461E-09  9.28702E-05  6.97834E-05 
0.58000  0.58407  1.69774E-09  1.27580E-09  9.28570E-05  6.97790E-05 
0.62000  0.61959  8.81460E-10  6.36439E-10  7.21508E-05  5.20949E-05 
0.62000  0.61961  8.81342E-10  6.36380E-10  7.21394E-05  5.20888E-05 
0.62000  0.62170  1.24346E-09  9.16387E-10  7.12085E-05  5.24784E-05 
0.62000  0.62176  1.24269E-09  9.15755E-10  7.11800E-05  5.24537E-05 
0.62000  0.62181  1.24348E-09  9.16367E-10  7.11497E-05  5.24331E-05 
0.66000  0.65928  6.06189E-10  4.24687E-10  5.37290E-05  3.76418E-05 
0.66000  0.65947  6.06051E-10  4.24569E-10  5.36492E-05  3.75839E-05 
0.66000  0.66071  8.82526E-10  6.35255E-10  5.32661E-05  3.83418E-05 
0.66000  0.66082  8.81973E-10  6.34860E-10  5.32223E-05  3.83104E-05 
0.70000  0.69895  4.15038E-10  2.81033E-10  3.94005E-05  2.66792E-05 
0.70000  0.69896  4.15137E-10  2.81112E-10  3.93947E-05  2.66763E-05 
0.70000  0.69996  6.11378E-10  4.27785E-10  3.91754E-05  2.74113E-05 
0.70000  0.70000  6.11063E-10  4.27529E-10  3.91641E-05  2.74011E-05 
0.70000  0.70011  6.09504E-10  4.26365E-10  3.91271E-05  2.73705E-05 
0.74000  0.73852  2.83421E-10  1.84726E-10  2.85014E-05  1.85764E-05 
0.74000  0.73853  2.83954E-10  1.85069E-10  2.85009E-05  1.85757E-05 
0.74000  0.73940  4.11644E-10  2.78981E-10  2.83551E-05  1.92169E-05 
0.74000  0.73942  4.11565E-10  2.78922E-10  2.83509E-05  1.92137E-05 
0.74000  0.73950  4.10855E-10  2.78389E-10  2.83301E-05  1.91961E-05 
0.78000  0.77831  1.93530E-10  1.21151E-10  2.03343E-05  1.27294E-05 
0.78000  0.77918  2.72035E-10  1.77942E-10  2.02238E-05  1.32286E-05 
0.78000  0.77928  2.71857E-10  1.77825E-10  2.02059E-05  1.32169E-05 
0.78000  0.77945  2.71305E-10  1.77421E-10  2.01766E-05  1.31945E-05 
0.82000  0.81809  1.31349E-10  7.88203E-11  1.43596E-05  8.61697E-06 
0.82000  0.81810  1.31146E-10  7.86763E-11  1.43573E-05  8.61318E-06 
0.82000  0.81893  1.78190E-10  1.12504E-10  1.42750E-05  9.01282E-06 
0.82000  0.81911  1.78001E-10  1.12386E-10  1.42536E-05  8.99942E-06 
0.82000  0.81914  1.77636E-10  1.12121E-10  1.42485E-05  8.99347E-06 
0.86000  0.85770  8.87360E-11  5.11906E-11  1.00509E-05  5.79821E-06 
0.86000  0.85773  8.87222E-11  5.11649E-11  1.00478E-05  5.79441E-06 
0.86000  0.85877  1.16474E-10  7.12489E-11  9.96562E-06  6.09611E-06 
0.86000  0.85888  1.16281E-10  7.11246E-11  9.95544E-06  6.08936E-06 
0.86000  0.85889  1.16293E-10  7.11325E-11  9.95523E-06  6.08929E-06 
0.90000  0.89850  7.58880E-11  4.53280E-11  6.90768E-06  4.12597E-06 
0.90000  0.89853  7.59058E-11  4.53418E-11  6.90587E-06  4.12517E-06 
0.90000  0.89864  7.59176E-11  4.53556E-11  6.89890E-06  4.12163E-06 
0.94000  0.93824  4.96692E-11  2.94432E-11  4.76344E-06  2.82370E-06 
0.94000  0.93832  4.97185E-11  2.94787E-11  4.75951E-06  2.82197E-06 
0.94000  0.93841  4.96593E-11  2.94412E-11  4.75575E-06  2.81951E-06 
0.98000  0.97811  3.25333E-11  1.95614E-11  3.26594E-06  1.96373E-06 
1.02000  1.01790  2.13725E-11  1.44828E-11  2.23255E-06  1.51286E-06 
1.02000  1.01790  2.13153E-11  1.44333E-11  2.23212E-06  1.51144E-06 
1.06000  1.05770  1.39727E-11  1.06653E-11  1.51967E-06  1.15996E-06 
1.06000  1.05770  1.39565E-11  1.06563E-11  1.51846E-06  1.15939E-06 
1.14000  1.13730  5.99401E-12  6.13214E-12  6.99755E-07  7.15880E-07 
1.14000  1.13730  5.98000E-12  6.12760E-12  6.99433E-07  7.16696E-07 
1.14000  1.13730  5.98236E-12  6.12898E-12  6.99418E-07  7.16560E-07 
1.18000  1.17330  4.10618E-12  4.87358E-12  4.94065E-07  5.86402E-07 


==> anc/theory_JVO_WJC2_thnq45.txt <==
%auto-ignore 
# Sabine Jeschonnek, J.W.V.Orden, W.P.Ford (JVO WJC2) theoretical cross sections and reduced cross sections as a function of missing momentum
# 
# theta_nq = 45 (deg)
#
# header definitions
#
# pm_bin               : missig momentum bin center (GeV/c) (bin width from center is +/- 0.02 GeV)
# pm_avg               : average missing momentum over pm_bin (GeV/c)
# theory_pwbaXsec      : theoretical cross section using the JVO WJC2 PWBA model ( nb / (MeV Sr^2) ) 
# theory_fsiXsec       : theoretical cross section using the JVO WJC2 FSI model ( nb / (MeV Sr^2) )
# theory_red_pwbaXsec  : theoretical reduced cross section using the JVO WJC2 PWBA model (fm^3) 
# theory_red_fsiXsec   : theoretical reduced cross section using the JVO WJC2 FSI model (fm^3)
#
# common values for pm_bin indicate kinematic settings that contribute to the same missing momentum bin and are used in averaging
#
#! pm_bin[f,0]/ pm_avg[f,1]/ theory_pwbaXsec[f,2]/ theory_fsiXsec[f,3]/  theory_red_pwbaXsec[f,4]/ theory_red_fsiXsec[f,5]/
0.02000  0.03147  3.37646E-05  3.26576E-05  5.39968E+00  5.22264E+00 
0.06000  0.06241  7.92071E-06  7.49448E-06  1.31614E+00  1.24531E+00 
0.10000  0.09921  1.60383E-06  1.46600E-06  2.82694E-01  2.58399E-01 
0.14000  0.13844  3.76401E-07  3.30464E-07  7.13667E-02  6.26568E-02 
0.18000  0.17838  1.07776E-07  9.08316E-08  2.16289E-02  1.82284E-02 
0.22000  0.21825  3.62746E-08  2.95833E-08  7.70234E-03  6.28153E-03 
0.26000  0.25782  1.42162E-08  1.14067E-08  3.17946E-03  2.55110E-03 
0.30000  0.29790  6.36538E-09  5.11077E-09  1.49395E-03  1.19949E-03 
0.34000  0.33797  3.31371E-09  2.69036E-09  8.06344E-04  6.54660E-04 
0.38000  0.37827  1.95107E-09  1.60232E-09  4.88162E-04  4.00903E-04 
0.42000  0.43176  4.91680E-09  4.02370E-09  2.82091E-04  2.30851E-04 
0.46000  0.45750  8.87735E-10  7.30110E-10  2.30671E-04  1.89713E-04 
0.46000  0.46672  3.44020E-09  2.81073E-09  2.09308E-04  1.71009E-04 
0.50000  0.50338  2.51730E-09  2.05220E-09  1.59239E-04  1.29818E-04 
0.50000  0.50342  2.51079E-09  2.04687E-09  1.59194E-04  1.29780E-04 
0.54000  0.54169  1.87796E-09  1.42350E-09  1.22714E-04  9.30175E-05 
0.54000  0.54183  1.86995E-09  1.41718E-09  1.22596E-04  9.29120E-05 
0.58000  0.58074  1.40195E-09  1.07916E-09  9.43852E-05  7.26537E-05 
0.58000  0.58080  1.40244E-09  1.08044E-09  9.43484E-05  7.26862E-05 
0.58000  0.58617  1.75163E-09  1.38715E-09  9.11203E-05  7.21598E-05 
0.62000  0.62006  1.02971E-09  8.00970E-10  7.16267E-05  5.57154E-05 
0.62000  0.62014  1.03024E-09  8.01957E-10  7.15872E-05  5.57245E-05 
0.62000  0.62355  1.28486E-09  1.01099E-09  6.99463E-05  5.50371E-05 
0.66000  0.65942  7.45423E-10  5.83713E-10  5.35040E-05  4.18971E-05 
0.66000  0.65966  7.44594E-10  5.83397E-10  5.34024E-05  4.18414E-05 
0.66000  0.66198  9.31680E-10  7.30268E-10  5.25291E-05  4.11733E-05 
0.66000  0.66203  9.31759E-10  7.30071E-10  5.25099E-05  4.11436E-05 
0.66000  0.66209  9.31206E-10  7.29834E-10  5.24831E-05  4.11337E-05 
0.70000  0.69900  5.28975E-10  4.14505E-10  3.92891E-05  3.07870E-05 
0.70000  0.69923  5.28284E-10  4.14189E-10  3.92157E-05  3.07462E-05 
0.70000  0.70112  6.65012E-10  5.08689E-10  3.86595E-05  2.95719E-05 
0.70000  0.70115  6.65032E-10  5.09281E-10  3.86472E-05  2.95960E-05 
0.70000  0.70116  6.64815E-10  5.08413E-10  3.86506E-05  2.95579E-05 
0.74000  0.73897  3.69396E-10  2.88887E-10  2.83403E-05  2.21636E-05 
0.74000  0.73906  3.68232E-10  2.87190E-10  2.83192E-05  2.20866E-05 
0.74000  0.74029  4.69086E-10  3.62411E-10  2.80507E-05  2.16717E-05 
0.74000  0.74038  4.68474E-10  3.62214E-10  2.80285E-05  2.16710E-05 
0.74000  0.74045  4.68336E-10  3.61996E-10  2.80133E-05  2.16526E-05 
0.78000  0.77875  2.55598E-10  1.99142E-10  2.02260E-05  1.57586E-05 
0.78000  0.77880  2.55578E-10  1.99399E-10  2.02182E-05  1.57740E-05 
0.78000  0.77979  3.26734E-10  2.55025E-10  2.00598E-05  1.56573E-05 
0.78000  0.77983  3.26655E-10  2.54848E-10  2.00530E-05  1.56449E-05 
0.78000  0.77985  3.26083E-10  2.54414E-10  2.00496E-05  1.56430E-05 
0.82000  0.81855  1.75380E-10  1.36337E-10  1.42800E-05  1.11010E-05 
0.82000  0.81865  1.75485E-10  1.36460E-10  1.42684E-05  1.10953E-05 
0.82000  0.81940  2.25150E-10  1.77519E-10  1.41825E-05  1.11822E-05 
0.82000  0.81946  2.24834E-10  1.77160E-10  1.41760E-05  1.11701E-05 
0.82000  0.81958  2.24736E-10  1.77142E-10  1.41619E-05  1.11628E-05 
0.86000  0.85836  1.19470E-10  9.30022E-11  9.97727E-06  7.76689E-06 
0.86000  0.85837  1.19341E-10  9.29331E-11  9.97597E-06  7.76846E-06 
0.86000  0.85912  1.53031E-10  1.21658E-10  9.91530E-06  7.88255E-06 
0.86000  0.85916  1.52936E-10  1.21482E-10  9.91134E-06  7.87290E-06 
0.86000  0.85933  1.52798E-10  1.21423E-10  9.89567E-06  7.86373E-06 
0.90000  0.89814  8.11350E-11  6.41451E-11  6.91606E-06  5.46782E-06 
0.90000  0.89823  8.10521E-11  6.41076E-11  6.90976E-06  5.46523E-06 
0.90000  0.89880  1.03496E-10  8.31280E-11  6.87744E-06  5.52395E-06 
0.90000  0.89880  1.03626E-10  8.33431E-11  6.87743E-06  5.53128E-06 
0.90000  0.89887  1.03603E-10  8.33805E-11  6.87333E-06  5.53173E-06 
0.94000  0.93808  5.50404E-11  4.52530E-11  4.76138E-06  3.91470E-06 
0.94000  0.93849  6.98380E-11  5.74143E-11  4.74523E-06  3.90109E-06 
0.94000  0.93861  6.98064E-11  5.74222E-11  4.73995E-06  3.89904E-06 
0.94000  0.93867  6.96762E-11  5.72406E-11  4.73742E-06  3.89190E-06 
0.98000  0.97769  3.74369E-11  3.33167E-11  3.27316E-06  2.91293E-06 
0.98000  0.97787  3.73915E-11  3.33108E-11  3.26735E-06  2.91077E-06 
0.98000  0.97838  4.68139E-11  4.00436E-11  3.25328E-06  2.78279E-06 
0.98000  0.97855  4.66698E-11  3.98798E-11  3.24774E-06  2.77523E-06 
1.02000  1.01760  2.54907E-11  2.65109E-11  2.23380E-06  2.32320E-06 
1.02000  1.01770  2.52815E-11  2.58617E-11  2.23192E-06  2.28313E-06 
1.02000  1.01810  3.13553E-11  2.90426E-11  2.22398E-06  2.05995E-06 
1.02000  1.01820  3.13513E-11  2.91057E-11  2.22323E-06  2.06399E-06 
1.02000  1.01820  3.13493E-11  2.90663E-11  2.22312E-06  2.06122E-06 
1.06000  1.05720  1.72495E-11  2.23690E-11  1.52443E-06  1.97686E-06 
1.06000  1.05720  1.72890E-11  2.26551E-11  1.52359E-06  1.99647E-06 
1.06000  1.05800  2.08220E-11  2.22092E-11  1.51219E-06  1.61294E-06 
1.10000  1.09710  1.17088E-11  2.16053E-11  1.03325E-06  1.90658E-06 
1.10000  1.09730  1.15951E-11  2.08693E-11  1.03091E-06  1.85547E-06 
1.10000  1.09770  1.38125E-11  1.83820E-11  1.02744E-06  1.36734E-06 
1.10000  1.09770  1.38161E-11  1.83921E-11  1.02736E-06  1.36763E-06 
1.10000  1.09770  1.38239E-11  1.84747E-11  1.02681E-06  1.37225E-06 
1.14000  1.13680  7.87651E-12  2.15935E-11  7.01418E-07  1.92294E-06 
1.14000  1.13740  9.21873E-12  1.70696E-11  6.97789E-07  1.29204E-06 
1.14000  1.13740  9.19189E-12  1.68663E-11  6.97681E-07  1.28019E-06 
1.14000  1.13750  9.18755E-12  1.68888E-11  6.96999E-07  1.28124E-06 
1.18000  1.17310  6.39280E-12  1.68267E-11  4.94054E-07  1.30041E-06 
1.18000  1.17310  6.39576E-12  1.69052E-11  4.93750E-07  1.30508E-06 


==> anc/theory_JVO_WJC2_thnq75.txt <==
%auto-ignore 
# Sabine Jeschonnek, J.W.V.Orden, W.P.Ford (JVO WJC2) theoretical cross sections and reduced cross sections as a function of missing momentum
# 
# theta_nq = 75 (deg)
#
# header definitions
#
# pm_bin               : missig momentum bin center (GeV/c) (bin width from center is +/- 0.02 GeV)
# pm_avg               : average missing momentum over pm_bin (GeV/c)
# theory_pwbaXsec      : theoretical cross section using the JVO WJC2 PWBA model ( nb / (MeV Sr^2) ) 
# theory_fsiXsec       : theoretical cross section using the JVO WJC2 FSI model ( nb / (MeV Sr^2) )
# theory_red_pwbaXsec  : theoretical reduced cross section using the JVO WJC2 PWBA model (fm^3) 
# theory_red_fsiXsec   : theoretical reduced cross section using the JVO WJC2 FSI model (fm^3)
#
# common values for pm_bin indicate kinematic settings that contribute to the same missing momentum bin and are used in averaging
#
#! pm_bin[f,0]/ pm_avg[f,1]/ theory_pwbaXsec[f,2]/ theory_fsiXsec[f,3]/  theory_red_pwbaXsec[f,4]/ theory_red_fsiXsec[f,5]/
0.02000  0.03205  3.32180E-05  3.20459E-05  5.26922E+00  5.08329E+00 
0.06000  0.06131  8.79092E-06  8.22301E-06  1.38477E+00  1.29531E+00 
0.10000  0.09788  1.90452E-06  1.66534E-06  2.98244E-01  2.60789E-01 
0.14000  0.13715  4.74887E-07  3.70856E-07  7.47143E-02  5.83471E-02 
0.18000  0.17693  1.42958E-07  9.50386E-08  2.26564E-02  1.50620E-02 
0.22000  0.21724  5.02197E-08  2.76199E-08  7.95121E-03  4.37301E-03 
0.26000  0.25809  2.02911E-08  1.00357E-08  3.18586E-03  1.57567E-03 
0.30000  0.29969  9.45532E-09  5.54311E-09  1.45845E-03  8.55008E-04 
0.34000  0.33965  5.23785E-09  4.49452E-09  7.90281E-04  6.78128E-04 
0.38000  0.37969  3.26162E-09  4.07697E-09  4.79822E-04  5.99770E-04 
0.42000  0.41934  2.21953E-09  3.61503E-09  3.18665E-04  5.19021E-04 
0.46000  0.45863  1.61682E-09  3.04890E-09  2.25938E-04  4.26060E-04 
0.50000  0.49812  1.22992E-09  2.45633E-09  1.67706E-04  3.34933E-04 
0.54000  0.53763  9.67573E-10  1.89971E-09  1.27926E-04  2.51166E-04 
0.58000  0.57688  7.65037E-10  1.40219E-09  9.80402E-05  1.79691E-04 


==> anc/theory_MSCD-Bonn_thnq35.txt <==
%auto-ignore 
# Misak Sargsian (MS CD-Bonn) theoretical cross sections and reduced cross sections as a function of missing momentum
# 
# theta_nq = 35 (deg)
#
# header definitions
#
# pm_bin               : missig momentum bin center (GeV/c) (bin width from center is +/- 0.02 GeV)
# pm_avg               : average missing momentum over pm_bin (GeV/c)
# theory_pwbaXsec      : theoretical cross section using the MS CD-Bonn PWBA model ( nb / (MeV Sr^2) ) 
# theory_fsiXsec       : theoretical cross section using the MS CD-Bonn FSI model ( nb / (MeV Sr^2) )
# theory_red_pwbaXsec  : theoretical reduced cross section using the MS CD-Bonn PWBA model (fm^3) 
# theory_red_fsiXsec   : theoretical reduced cross section using the MS CD-Bonn FSI model (fm^3)
#
# common values for pm_bin indicate kinematic settings that contribute to the same missing momentum bin and are used in averaging
#    
#! pm_bin[f,0]/ pm_avg[f,1]/ theory_pwbaXsec[f,2]/ theory_fsiXsec[f,3]/  theory_red_pwbaXsec[f,4]/ theory_red_fsiXsec[f,5]/  
0.02000  0.03181  1.71697E+00  1.65454E+00  5.45143E+00  5.25322E+00 
0.06000  0.06217  4.11555E-01  3.87459E-01  1.36357E+00  1.28373E+00 
0.10000  0.09914  8.06094E-02  7.33900E-02  2.90809E-01  2.64765E-01 
0.14000  0.13875  1.81057E-02  1.60271E-02  7.26030E-02  6.42677E-02 
0.18000  0.17780  5.16196E-03  4.40682E-03  2.25693E-02  1.92676E-02 
0.22000  0.21766  1.71594E-03  1.40542E-03  7.96124E-03  6.52057E-03 
0.26000  0.25754  6.50446E-04  5.18780E-04  3.18278E-03  2.53851E-03 
0.30000  0.29743  2.76925E-04  2.24609E-04  1.42436E-03  1.15527E-03 
0.34000  0.33737  1.31500E-04  1.07633E-04  7.06363E-04  5.78161E-04 
0.38000  0.37612  7.01262E-05  5.87779E-05  3.90020E-04  3.26904E-04 
0.38000  0.39338  2.92420E-04  2.42490E-04  3.15838E-04  2.61910E-04 
0.38000  0.39347  2.88843E-04  2.38938E-04  3.15862E-04  2.61289E-04 
0.42000  0.41497  4.04979E-05  3.45050E-05  2.30273E-04  1.96197E-04 
0.42000  0.42805  1.72310E-04  1.44228E-04  2.03649E-04  1.70460E-04 
0.42000  0.42917  1.68869E-04  1.42919E-04  2.00936E-04  1.70058E-04 
0.46000  0.45276  2.51645E-05  2.24064E-05  1.45009E-04  1.29116E-04 
0.46000  0.46410  1.06891E-04  9.16882E-05  1.33760E-04  1.14736E-04 
0.46000  0.46429  1.06517E-04  9.52939E-05  1.33469E-04  1.19406E-04 
0.50000  0.48805  1.65553E-05  1.54251E-05  9.68936E-05  9.02784E-05 
0.50000  0.50187  6.75995E-05  5.78433E-05  8.84803E-05  7.57104E-05 
0.50000  0.50199  6.75150E-05  5.89597E-05  8.83754E-05  7.71767E-05 
0.50000  0.51271  8.15566E-05  7.01716E-05  7.84090E-05  6.74635E-05 
0.50000  0.51301  8.37861E-05  7.22142E-05  7.81777E-05  6.73805E-05 
0.50000  0.51367  8.14008E-05  6.99633E-05  7.76378E-05  6.67290E-05 
0.54000  0.54066  4.25997E-05  3.70850E-05  5.89794E-05  5.13443E-05 
0.54000  0.54074  4.25958E-05  3.68159E-05  5.89324E-05  5.09357E-05 
0.54000  0.54793  5.32975E-05  4.57260E-05  5.44720E-05  4.67337E-05 
0.54000  0.54800  5.33609E-05  4.59287E-05  5.44515E-05  4.68674E-05 
0.54000  0.54801  5.32856E-05  4.59483E-05  5.44503E-05  4.69526E-05 
0.58000  0.58001  2.66037E-05  2.32416E-05  3.95253E-05  3.45303E-05 
0.58000  0.58004  2.66307E-05  2.32314E-05  3.95183E-05  3.44740E-05 
0.58000  0.58391  3.51046E-05  3.06380E-05  3.78297E-05  3.30163E-05 
0.58000  0.58405  3.49898E-05  3.05881E-05  3.77846E-05  3.30313E-05 
0.58000  0.58407  3.50181E-05  3.07406E-05  3.77790E-05  3.31642E-05 
0.62000  0.61959  1.64535E-05  1.44104E-05  2.65686E-05  2.32695E-05 
0.62000  0.61961  1.64566E-05  1.42493E-05  2.65735E-05  2.30092E-05 
0.62000  0.62170  2.29301E-05  1.99808E-05  2.59022E-05  2.25707E-05 
0.62000  0.62176  2.29020E-05  1.98685E-05  2.58759E-05  2.24485E-05 
0.62000  0.62181  2.29184E-05  1.98914E-05  2.58682E-05  2.24516E-05 
0.66000  0.65928  1.02203E-05  8.88604E-06  1.78710E-05  1.55379E-05 
0.66000  0.65947  1.02133E-05  8.86499E-06  1.78365E-05  1.54819E-05 
0.66000  0.66056  1.47260E-05  1.28103E-05  1.75494E-05  1.52664E-05 
0.66000  0.66071  1.47206E-05  1.27663E-05  1.75266E-05  1.51998E-05 
0.66000  0.66082  1.47072E-05  1.27403E-05  1.75070E-05  1.51657E-05 
0.70000  0.69895  6.40639E-06  5.74797E-06  1.19992E-05  1.07660E-05 
0.70000  0.69896  6.40850E-06  5.71207E-06  1.19986E-05  1.06947E-05 
0.70000  0.69996  9.34491E-06  8.40415E-06  1.18124E-05  1.06233E-05 
0.70000  0.70000  9.34101E-06  8.41515E-06  1.18105E-05  1.06399E-05 
0.70000  0.70011  9.31540E-06  8.45903E-06  1.17969E-05  1.07124E-05 
0.74000  0.73852  4.04892E-06  3.90902E-06  8.03355E-06  7.75596E-06 
0.74000  0.73853  4.05566E-06  3.78055E-06  8.03173E-06  7.48692E-06 
0.74000  0.73940  5.83308E-06  5.39325E-06  7.92703E-06  7.32932E-06 
0.74000  0.73942  5.83111E-06  5.41869E-06  7.92448E-06  7.36400E-06 
0.74000  0.73950  5.82095E-06  5.35544E-06  7.91867E-06  7.28541E-06 
0.78000  0.77831  2.57461E-06  2.47477E-06  5.33790E-06  5.13090E-06 
0.78000  0.77838  2.57098E-06  2.49355E-06  5.33256E-06  5.17196E-06 
0.78000  0.77918  3.59723E-06  3.46734E-06  5.27605E-06  5.08554E-06 
0.78000  0.77928  3.59258E-06  3.46493E-06  5.26818E-06  5.08099E-06 
0.78000  0.77945  3.58457E-06  3.47406E-06  5.25949E-06  5.09734E-06 
0.82000  0.81809  1.63468E-06  1.75795E-06  3.52639E-06  3.79231E-06 
0.82000  0.81810  1.63197E-06  1.74215E-06  3.52552E-06  3.76354E-06 
0.82000  0.81893  2.20913E-06  2.31415E-06  3.49178E-06  3.65779E-06 
0.82000  0.81910  2.20568E-06  2.29364E-06  3.48470E-06  3.62367E-06 
0.82000  0.81914  2.20128E-06  2.24452E-06  3.48373E-06  3.55216E-06 
0.86000  0.85769  1.03745E-06  1.29392E-06  2.31877E-06  2.89202E-06 
0.86000  0.85773  1.03738E-06  1.25108E-06  2.31835E-06  2.79592E-06 
0.86000  0.85877  1.35852E-06  1.57438E-06  2.29354E-06  2.65797E-06 
0.86000  0.85888  1.35582E-06  1.57120E-06  2.29036E-06  2.65420E-06 
0.86000  0.85889  1.35676E-06  1.57047E-06  2.29159E-06  2.65255E-06 
0.90000  0.89736  6.55566E-07  9.24182E-07  1.51512E-06  2.13593E-06 
0.90000  0.89747  6.55020E-07  9.26263E-07  1.51357E-06  2.14033E-06 
0.90000  0.89850  8.34557E-07  1.12003E-06  1.49895E-06  2.01170E-06 
0.90000  0.89853  8.34965E-07  1.12363E-06  1.49892E-06  2.01713E-06 
0.90000  0.89864  8.35771E-07  1.14630E-06  1.49858E-06  2.05536E-06 
0.94000  0.93715  4.13816E-07  6.90457E-07  9.83265E-07  1.64059E-06 
0.94000  0.93731  4.12127E-07  6.80869E-07  9.81570E-07  1.62164E-06 
0.94000  0.93824  5.14749E-07  8.35932E-07  9.74063E-07  1.58184E-06 
0.94000  0.93832  5.15180E-07  8.46825E-07  9.73150E-07  1.59961E-06 
0.94000  0.93841  5.14366E-07  8.45758E-07  9.71986E-07  1.59821E-06 
0.98000  0.97691  2.58329E-07  5.34394E-07  6.35201E-07  1.31401E-06 
0.98000  0.97692  2.58012E-07  5.27019E-07  6.34477E-07  1.29599E-06 
0.98000  0.97811  3.16884E-07  6.43461E-07  6.27721E-07  1.27464E-06 
0.98000  0.97818  3.17038E-07  6.44147E-07  6.27814E-07  1.27557E-06 
0.98000  0.97827  3.16657E-07  6.45092E-07  6.27188E-07  1.27770E-06 
1.02000  1.01633  1.61744E-07  4.29890E-07  4.10295E-07  1.09050E-06 
1.02000  1.01662  1.61283E-07  4.35703E-07  4.08507E-07  1.10357E-06 
1.02000  1.01787  1.95607E-07  5.08806E-07  4.03185E-07  1.04875E-06 
1.02000  1.01789  1.95447E-07  5.06155E-07  4.03863E-07  1.04589E-06 
1.02000  1.01791  1.95950E-07  5.09313E-07  4.03715E-07  1.04933E-06 
1.06000  1.05549  1.01615E-07  3.45002E-07  2.65313E-07  9.00790E-07 
1.06000  1.05567  1.02013E-07  3.44823E-07  2.64881E-07  8.95344E-07 
1.06000  1.05767  1.20590E-07  4.00414E-07  2.58795E-07  8.59318E-07 
1.06000  1.05775  1.20446E-07  3.99779E-07  2.58600E-07  8.58336E-07 
1.06000  1.05780  1.20198E-07  3.98505E-07  2.58382E-07  8.56642E-07 
1.10000  1.09590  6.32203E-08  2.68923E-07  1.69109E-07  7.19345E-07 
1.10000  1.09658  6.22656E-08  2.66370E-07  1.67648E-07  7.17192E-07 
1.10000  1.09750  7.43925E-08  3.11038E-07  1.65785E-07  6.93154E-07 
1.10000  1.09754  7.44035E-08  3.11805E-07  1.65556E-07  6.93802E-07 
1.10000  1.09758  7.43266E-08  3.10896E-07  1.65590E-07  6.92639E-07 
1.14000  1.13440  4.00044E-08  2.14570E-07  1.10447E-07  5.92403E-07 
1.14000  1.13615  3.92660E-08  2.11338E-07  1.08308E-07  5.82937E-07 
1.14000  1.13727  4.64190E-08  2.40583E-07  1.06926E-07  5.54181E-07 
1.14000  1.13731  4.63633E-08  2.39679E-07  1.07009E-07  5.53190E-07 
1.14000  1.13732  4.63409E-08  2.39555E-07  1.06908E-07  5.52650E-07 
1.18000  1.16945  2.72124E-08  1.70588E-07  7.55680E-08  4.73717E-07 
1.18000  1.17129  2.60342E-08  1.65649E-07  7.40975E-08  4.71463E-07 
1.18000  1.17314  3.05252E-08  1.90151E-07  7.22123E-08  4.49833E-07 
1.18000  1.17315  3.04783E-08  1.89901E-07  7.21381E-08  4.49471E-07 
1.18000  1.17326  3.04301E-08  1.88896E-07  7.22496E-08  4.48492E-07 


==> anc/theory_MSCD-Bonn_thnq45.txt <==
%auto-ignore
# Misak Sargsian (MS CD-Bonn) theoretical cross sections and reduced cross sections as a function of missing momentum
# 
# theta_nq = 45 (deg)
#
# header definitions
#
# pm_bin               : missig momentum bin center (GeV/c) (bin width from center is +/- 0.02 GeV)
# pm_avg               : average missing momentum over pm_bin (GeV/c)
# theory_pwbaXsec      : theoretical cross section using the MS CD-Bonn PWBA model ( nb / (MeV Sr^2) ) 
# theory_fsiXsec       : theoretical cross section using the MS CD-Bonn FSI model ( nb / (MeV Sr^2) )
# theory_red_pwbaXsec  : theoretical reduced cross section using the MS CD-Bonn PWBA model (fm^3) 
# theory_red_fsiXsec   : theoretical reduced cross section using the MS CD-Bonn FSI model (fm^3)
#
# common values for pm_bin indicate kinematic settings that contribute to the same missing momentum bin and are used in averaging
#
#! pm_bin[f,0]/ pm_avg[f,1]/ theory_pwbaXsec[f,2]/ theory_fsiXsec[f,3]/  theory_red_pwbaXsec[f,4]/ theory_red_fsiXsec[f,5]/  
0.02000  0.03147  1.75102E+00  1.68858E+00  5.52891E+00  5.33175E+00 
0.06000  0.06241  4.11076E-01  3.87754E-01  1.34844E+00  1.27194E+00 
0.10000  0.09921  8.32786E-02  7.56545E-02  2.89849E-01  2.63313E-01 
0.14000  0.13844  1.95495E-02  1.68107E-02  7.32054E-02  6.29498E-02 
0.18000  0.17838  5.58727E-03  4.48111E-03  2.21530E-02  1.77672E-02 
0.22000  0.21825  1.86483E-03  1.44950E-03  7.82305E-03  6.08074E-03 
0.26000  0.25782  7.13805E-04  5.34671E-04  3.15436E-03  2.36276E-03 
0.30000  0.29790  3.03686E-04  2.17229E-04  1.40848E-03  1.00750E-03 
0.34000  0.33797  1.45312E-04  1.12258E-04  6.98639E-04  5.39719E-04 
0.38000  0.37827  7.65033E-05  6.35100E-05  3.78162E-04  3.13935E-04 
0.42000  0.41804  4.37820E-05  3.91311E-05  2.21623E-04  1.98080E-04 
0.42000  0.42984  1.75189E-04  1.47593E-04  1.99796E-04  1.68324E-04 
0.42000  0.43176  1.72476E-04  1.46315E-04  1.95159E-04  1.65558E-04 
0.46000  0.45749  2.67315E-05  2.61110E-05  1.37235E-04  1.34049E-04 
0.46000  0.46616  1.08911E-04  9.60671E-05  1.31086E-04  1.15627E-04 
0.46000  0.46672  1.08556E-04  9.60555E-05  1.30267E-04  1.15267E-04 
0.50000  0.49769  1.68959E-05  1.82444E-05  8.72340E-05  9.41960E-05 
0.50000  0.50338  7.00248E-05  6.55416E-05  8.73762E-05  8.17821E-05 
0.50000  0.50342  6.98589E-05  6.50123E-05  8.73701E-05  8.13086E-05 
0.54000  0.53717  1.10144E-05  1.35795E-05  5.71423E-05  7.04503E-05 
0.54000  0.54169  4.54603E-05  4.53887E-05  5.85951E-05  5.85028E-05 
0.54000  0.54183  4.52367E-05  4.53592E-05  5.85005E-05  5.86590E-05 
0.54000  0.55082  5.44208E-05  5.24211E-05  5.30804E-05  5.11300E-05 
0.54000  0.55292  5.38548E-05  5.16199E-05  5.19614E-05  4.98051E-05 
0.54000  0.55327  5.36804E-05  5.19184E-05  5.17800E-05  5.00804E-05 
0.58000  0.57607  7.38641E-06  1.02383E-05  3.81309E-05  5.28531E-05 
0.58000  0.58074  2.96432E-05  3.08217E-05  3.93692E-05  4.09344E-05 
0.58000  0.58080  2.96494E-05  3.20421E-05  3.93456E-05  4.25208E-05 
0.58000  0.58594  3.63706E-05  3.65521E-05  3.72238E-05  3.74095E-05 
0.58000  0.58617  3.61871E-05  3.68640E-05  3.71333E-05  3.78278E-05 
0.58000  0.58675  3.58570E-05  3.60941E-05  3.69124E-05  3.71566E-05 
0.62000  0.61533  5.03138E-06  7.69795E-06  2.55648E-05  3.91138E-05 
0.62000  0.62006  1.93230E-05  2.30817E-05  2.65154E-05  3.16733E-05 
0.62000  0.62014  1.93258E-05  2.25698E-05  2.64913E-05  3.09381E-05 
0.62000  0.62354  2.37057E-05  2.59372E-05  2.55464E-05  2.79511E-05 
0.62000  0.62355  2.37819E-05  2.59816E-05  2.55382E-05  2.79003E-05 
0.62000  0.62367  2.36949E-05  2.59660E-05  2.55120E-05  2.79574E-05 
0.66000  0.65135  3.52268E-06  6.29310E-06  1.77347E-05  3.16822E-05 
0.66000  0.65942  1.26123E-05  1.65008E-05  1.78581E-05  2.33638E-05 
0.66000  0.65966  1.25912E-05  1.64164E-05  1.78153E-05  2.32275E-05 
0.66000  0.66198  1.56262E-05  1.86801E-05  1.73794E-05  2.07758E-05 
0.66000  0.66203  1.56256E-05  1.87672E-05  1.73700E-05  2.08625E-05 
0.66000  0.66209  1.56168E-05  1.88871E-05  1.73627E-05  2.09986E-05 
0.70000  0.68032  2.78109E-06  5.42160E-06  1.33966E-05  2.61159E-05 
0.70000  0.69900  8.18064E-06  1.17966E-05  1.19867E-05  1.72849E-05 
0.70000  0.69923  8.16480E-06  1.15999E-05  1.19567E-05  1.69871E-05 
0.70000  0.70112  1.02233E-05  1.39136E-05  1.17244E-05  1.59566E-05 
0.70000  0.70115  1.02215E-05  1.39565E-05  1.17182E-05  1.60000E-05 
0.70000  0.70116  1.02181E-05  1.38005E-05  1.17185E-05  1.58269E-05 
0.74000  0.73897  5.27174E-06  8.75425E-06  7.97903E-06  1.32500E-05 
0.74000  0.73906  5.25487E-06  8.75463E-06  7.97297E-06  1.32830E-05 
0.74000  0.74029  6.67626E-06  1.01261E-05  7.87553E-06  1.19451E-05 
0.74000  0.74038  6.66676E-06  1.01616E-05  7.86842E-06  1.19932E-05 
0.74000  0.74045  6.66372E-06  1.02381E-05  7.86289E-06  1.20805E-05 
0.78000  0.77875  3.39548E-06  6.33288E-06  5.30088E-06  9.88663E-06 
0.78000  0.77880  3.39487E-06  6.42957E-06  5.29833E-06  1.00346E-05 
0.78000  0.77979  4.33319E-06  7.50920E-06  5.24818E-06  9.09483E-06 
0.78000  0.77983  4.33043E-06  7.56680E-06  5.24443E-06  9.16389E-06 
0.78000  0.77985  4.32318E-06  7.54662E-06  5.24374E-06  9.15355E-06 
0.82000  0.81856  2.17781E-06  4.94394E-06  3.49844E-06  7.94198E-06 
0.82000  0.81865  2.17808E-06  4.93743E-06  3.49391E-06  7.92026E-06 
0.82000  0.81941  2.79319E-06  5.81642E-06  3.47091E-06  7.22768E-06 
0.82000  0.81946  2.78846E-06  5.84092E-06  3.46845E-06  7.26527E-06 
0.82000  0.81958  2.78680E-06  5.80274E-06  3.46432E-06  7.21350E-06 
0.86000  0.85836  1.39222E-06  3.87949E-06  2.29392E-06  6.39213E-06 
0.86000  0.85837  1.39224E-06  3.76732E-06  2.29611E-06  6.21314E-06 
0.86000  0.85912  1.78310E-06  4.60960E-06  2.27909E-06  5.89181E-06 
0.86000  0.85916  1.78210E-06  4.58683E-06  2.27849E-06  5.86445E-06 
0.86000  0.85933  1.77942E-06  4.55733E-06  2.27343E-06  5.82256E-06 
0.90000  0.89814  8.89487E-07  3.11452E-06  1.49588E-06  5.23780E-06 
0.90000  0.89823  8.88764E-07  3.14188E-06  1.49484E-06  5.28442E-06 
0.90000  0.89880  1.13474E-06  3.48904E-06  1.48762E-06  4.57406E-06 
0.90000  0.89880  1.13627E-06  3.57702E-06  1.48773E-06  4.68343E-06 
0.90000  0.89887  1.13555E-06  3.43308E-06  1.48618E-06  4.49313E-06 
0.94000  0.93788  5.68477E-07  2.23986E-06  9.70205E-07  3.82271E-06 
0.94000  0.93807  5.66859E-07  2.36124E-06  9.67449E-07  4.02989E-06 
0.94000  0.93849  7.19491E-07  2.66459E-06  9.64464E-07  3.57182E-06 
0.94000  0.93861  7.19389E-07  2.68348E-06  9.63649E-07  3.59462E-06 
0.94000  0.93867  7.17754E-07  2.64454E-06  9.62729E-07  3.54714E-06 
0.98000  0.97769  3.62275E-07  1.76753E-06  6.24885E-07  3.04880E-06 
0.98000  0.97787  3.61652E-07  1.73074E-06  6.23511E-07  2.98390E-06 
0.98000  0.97838  4.52589E-07  2.40843E-06  6.20465E-07  3.30177E-06 
0.98000  0.97839  4.52427E-07  2.27296E-06  6.20236E-07  3.11601E-06 
0.98000  0.97855  4.51309E-07  2.17666E-06  6.19569E-07  2.98817E-06 
1.02000  1.01762  2.31552E-07  1.43411E-06  4.00333E-07  2.47945E-06 
1.02000  1.01771  2.29186E-07  1.29466E-06  3.99183E-07  2.25497E-06 
1.02000  1.01813  2.84507E-07  1.50159E-06  3.98097E-07  2.10110E-06 
1.02000  1.01816  2.84531E-07  1.55999E-06  3.98030E-07  2.18227E-06 
1.02000  1.01816  2.84208E-07  1.48383E-06  3.97602E-07  2.07585E-06 
1.06000  1.05717  1.47144E-07  1.00512E-06  2.56553E-07  1.75248E-06 
1.06000  1.05722  1.47439E-07  9.97699E-07  2.56348E-07  1.73467E-06 
1.06000  1.05796  1.78006E-07  1.11233E-06  2.54590E-07  1.59090E-06 
1.06000  1.05802  1.77499E-07  1.05938E-06  2.54323E-07  1.51790E-06 
1.06000  1.05808  1.77221E-07  1.10589E-06  2.53881E-07  1.58425E-06 
1.10000  1.09708  9.40423E-08  7.90121E-07  1.63728E-07  1.37560E-06 
1.10000  1.09732  9.31524E-08  7.25989E-07  1.63400E-07  1.27347E-06 
1.10000  1.09769  1.11126E-07  8.11129E-07  1.63069E-07  1.19027E-06 
1.10000  1.09769  1.11166E-07  8.11869E-07  1.63079E-07  1.19100E-06 
1.10000  1.09775  1.11010E-07  8.01164E-07  1.62667E-07  1.17398E-06 
1.14000  1.13612  6.05744E-08  5.28268E-07  1.06284E-07  9.26901E-07 
1.14000  1.13685  5.98924E-08  5.34524E-07  1.05223E-07  9.39090E-07 
1.14000  1.13739  7.01445E-08  5.58128E-07  1.04743E-07  8.33419E-07 
1.14000  1.13741  6.99811E-08  5.54255E-07  1.04787E-07  8.29918E-07 
1.14000  1.13750  6.98276E-08  5.54152E-07  1.04508E-07  8.29372E-07 
1.18000  1.17279  3.99917E-08  3.66982E-07  7.11693E-08  6.53082E-07 
1.18000  1.17283  4.01551E-08  3.64943E-07  7.11236E-08  6.46395E-07 
1.18000  1.17310  4.64345E-08  4.03385E-07  7.07914E-08  6.14978E-07 
1.18000  1.17315  4.63937E-08  4.01584E-07  7.06620E-08  6.11650E-07 
1.18000  1.17318  4.61476E-08  3.91167E-07  7.06419E-08  5.98791E-07 


==> anc/theory_MSCD-Bonn_thnq75.txt <==
%auto-ignore
# Misak Sargsian (MS CD-Bonn) theoretical cross sections and reduced cross sections as a function of missing momentum
# 
# theta_nq = 75 (deg)
#
# header definitions
#
# pm_bin               : missig momentum bin center (GeV/c) (bin width from center is +/- 0.02 GeV)
# pm_avg               : average missing momentum over pm_bin (GeV/c)
# theory_pwbaXsec      : theoretical cross section using the MS CD-Bonn PWBA model ( nb / (MeV Sr^2) ) 
# theory_fsiXsec       : theoretical cross section using the MS CD-Bonn FSI model ( nb / (MeV Sr^2) )
# theory_red_pwbaXsec  : theoretical reduced cross section using the MS CD-Bonn PWBA model (fm^3) 
# theory_red_fsiXsec   : theoretical reduced cross section using the MS CD-Bonn FSI model (fm^3)
#
# common values for pm_bin indicate kinematic settings that contribute to the same missing momentum bin and are used in averaging
#
#! pm_bin[f,0]/ pm_avg[f,1]/ theory_pwbaXsec[f,2]/ theory_fsiXsec[f,3]/  theory_red_pwbaXsec[f,4]/ theory_red_fsiXsec[f,5]/ 
0.02000  0.03205  1.72176E+00  1.66664E+00  5.39199E+00  5.21937E+00 
0.06000  0.06131  4.55347E-01  4.26271E-01  1.41602E+00  1.32560E+00 
0.10000  0.09788  9.85173E-02  8.74637E-02  3.04556E-01  2.70385E-01 
0.14000  0.13715  2.45342E-02  1.87976E-02  7.62037E-02  5.83857E-02 
0.18000  0.17692  7.36943E-03  4.42289E-03  2.30558E-02  1.38373E-02 
0.22000  0.21724  2.56754E-03  1.51935E-03  8.02525E-03  4.74897E-03 
0.26000  0.25809  1.01354E-03  5.39317E-04  3.14172E-03  1.67174E-03 
0.30000  0.29969  4.48684E-04  3.70751E-04  1.36634E-03  1.12901E-03 
0.34000  0.33965  2.29204E-04  2.96104E-04  6.82747E-04  8.82028E-04 
0.38000  0.37969  1.28441E-04  2.90369E-04  3.73021E-04  8.43300E-04 
0.42000  0.41934  7.75968E-05  2.77027E-04  2.19946E-04  7.85227E-04 
0.46000  0.45863  4.96562E-05  1.85513E-04  1.36984E-04  5.11766E-04 
0.50000  0.49812  3.27029E-05  1.26696E-04  8.80318E-05  3.41049E-04 
0.54000  0.53763  2.21357E-05  9.54254E-05  5.77717E-05  2.49049E-04 
0.58000  0.57688  1.52295E-05  6.38151E-05  3.85276E-05  1.61439E-04 
0.62000  0.61586  1.06805E-05  4.42772E-05  2.59343E-05  1.07514E-04 
0.66000  0.65361  7.64850E-06  2.52247E-05  1.77221E-05  5.84473E-05 
0.70000  0.69332  5.39647E-06  1.42834E-05  1.18904E-05  3.14715E-05 
0.74000  0.73493  3.69232E-06  8.53436E-06  7.77737E-06  1.79765E-05 


==> anc/theory_MSV18_thnq35.txt <==
%auto-ignore
# Misak Sargsian (MS V18) theoretical cross sections and reduced cross sections as a function of missing momentum
# 
# theta_nq = 35 (deg)
#
# header definitions
#
# pm_bin               : missig momentum bin center (GeV/c) (bin width from center is +/- 0.02 GeV)
# pm_avg               : average missing momentum over pm_bin (GeV/c)
# theory_pwbaXsec      : theoretical cross section using the MS AV18 PWBA model ( nb / (MeV Sr^2) ) 
# theory_fsiXsec       : theoretical cross section using the MS AV18 FSI model ( nb / (MeV Sr^2) )
# theory_red_pwbaXsec  : theoretical reduced cross section using the MS AV18 PWBA model (fm^3) 
# theory_red_fsiXsec   : theoretical reduced cross section using the MS AV18 FSI model (fm^3)
#
# common values for pm_bin indicate kinematic settings that contribute to the same missing momentum bin and are used in averaging
#
#! pm_bin[f,0]/ pm_avg[f,1]/ theory_pwbaXsec[f,2]/ theory_fsiXsec[f,3]/  theory_red_pwbaXsec[f,4]/ theory_red_fsiXsec[f,5]/ 
0.02000  0.03181  1.71444E+00  1.65388E+00  5.44341E+00  5.25114E+00 
0.06000  0.06217  4.09962E-01  3.86748E-01  1.35829E+00  1.28138E+00 
0.10000  0.09914  7.98064E-02  7.29603E-02  2.87913E-01  2.63214E-01 
0.14000  0.13875  1.77170E-02  1.57921E-02  7.10444E-02  6.33256E-02 
0.18000  0.17780  4.96525E-03  4.28778E-03  2.17092E-02  1.87472E-02 
0.22000  0.21766  1.61913E-03  1.35171E-03  7.51210E-03  6.27137E-03 
0.26000  0.25754  6.08032E-04  5.01188E-04  2.97523E-03  2.45242E-03 
0.30000  0.29743  2.63496E-04  2.24154E-04  1.35529E-03  1.15293E-03 
0.34000  0.33737  1.32560E-04  1.15569E-04  7.12056E-04  6.20788E-04 
0.38000  0.37612  7.75410E-05  6.96844E-05  4.31259E-04  3.87563E-04 
0.38000  0.39338  3.39878E-04  2.96889E-04  3.67096E-04  3.20665E-04 
0.38000  0.39347  3.35814E-04  2.92700E-04  3.67227E-04  3.20080E-04 
0.42000  0.41497  5.02469E-05  4.59858E-05  2.85706E-04  2.61478E-04 
0.42000  0.42805  2.22856E-04  1.95269E-04  2.63388E-04  2.30784E-04 
0.42000  0.42917  2.19194E-04  1.93334E-04  2.60816E-04  2.30047E-04 
0.46000  0.45276  3.51714E-05  3.30166E-05  2.02673E-04  1.90256E-04 
0.46000  0.46410  1.54918E-04  1.37530E-04  1.93861E-04  1.72102E-04 
0.46000  0.46429  1.54466E-04  1.40507E-04  1.93550E-04  1.76059E-04 
0.50000  0.48805  2.58138E-05  2.45780E-05  1.51081E-04  1.43848E-04 
0.50000  0.50187  1.09957E-04  9.55057E-05  1.43921E-04  1.25006E-04 
0.50000  0.50199  1.09845E-04  9.67782E-05  1.43784E-04  1.26680E-04 
0.50000  0.51271  1.37014E-04  1.18741E-04  1.31726E-04  1.14158E-04 
0.50000  0.51301  1.40899E-04  1.22547E-04  1.31468E-04  1.14344E-04 
0.50000  0.51367  1.37136E-04  1.18855E-04  1.30796E-04  1.13360E-04 
0.54000  0.54066  7.74255E-05  6.68231E-05  1.07196E-04  9.25168E-05 
0.54000  0.54074  7.74284E-05  6.65623E-05  1.07124E-04  9.20905E-05 
0.54000  0.54793  9.88710E-05  8.43591E-05  1.01050E-04  8.62181E-05 
0.54000  0.54800  9.90031E-05  8.47048E-05  1.01027E-04  8.64361E-05 
0.54000  0.54801  9.88672E-05  8.47362E-05  1.01028E-04  8.65882E-05 
0.58000  0.58001  5.36728E-05  4.55168E-05  7.97422E-05  6.76247E-05 
0.58000  0.58004  5.37252E-05  4.55249E-05  7.97248E-05  6.75561E-05 
0.58000  0.58391  7.15907E-05  6.05423E-05  7.71481E-05  6.52421E-05 
0.58000  0.58405  7.13602E-05  6.04425E-05  7.70601E-05  6.52704E-05 
0.58000  0.58407  7.14217E-05  6.05642E-05  7.70525E-05  6.53391E-05 
0.62000  0.61959  3.66040E-05  3.03474E-05  5.91069E-05  4.90040E-05 
0.62000  0.61961  3.66018E-05  3.01059E-05  5.91030E-05  4.86138E-05 
0.62000  0.62170  5.12870E-05  4.23746E-05  5.79347E-05  4.78671E-05 
0.62000  0.62176  5.12559E-05  4.22617E-05  5.79116E-05  4.77496E-05 
0.62000  0.62181  5.12817E-05  4.22125E-05  5.78822E-05  4.76456E-05 
0.66000  0.65928  2.49127E-05  1.98761E-05  4.35617E-05  3.47548E-05 
0.66000  0.65947  2.49091E-05  1.98600E-05  4.35016E-05  3.46837E-05 
0.66000  0.66056  3.60384E-05  2.89343E-05  4.29481E-05  3.44819E-05 
0.66000  0.66071  3.60322E-05  2.88745E-05  4.29006E-05  3.43785E-05 
0.66000  0.66082  3.60107E-05  2.87706E-05  4.28661E-05  3.42476E-05 
0.70000  0.69895  1.70297E-05  1.34296E-05  3.18968E-05  2.51538E-05 
0.70000  0.69896  1.70362E-05  1.33737E-05  3.18966E-05  2.50395E-05 
0.70000  0.69996  2.49220E-05  1.96644E-05  3.15026E-05  2.48567E-05 
0.70000  0.70000  2.49121E-05  1.96711E-05  3.14981E-05  2.48715E-05 
0.70000  0.70011  2.48479E-05  1.96690E-05  3.14669E-05  2.49084E-05 
0.74000  0.73852  1.16861E-05  9.12462E-06  2.31867E-05  1.81043E-05 
0.74000  0.73853  1.17061E-05  9.02941E-06  2.31825E-05  1.78816E-05 
0.74000  0.73940  1.68781E-05  1.29966E-05  2.29369E-05  1.76621E-05 
0.74000  0.73942  1.68774E-05  1.30321E-05  2.29363E-05  1.77106E-05 
0.74000  0.73950  1.68474E-05  1.29539E-05  2.29187E-05  1.76221E-05 
0.78000  0.77831  8.04322E-06  5.95983E-06  1.66759E-05  1.23564E-05 
0.78000  0.77838  8.03642E-06  5.96712E-06  1.66686E-05  1.23766E-05 
0.78000  0.77918  1.12646E-05  8.45488E-06  1.65218E-05  1.24007E-05 
0.78000  0.77928  1.12562E-05  8.45602E-06  1.65061E-05  1.23999E-05 
0.78000  0.77945  1.12345E-05  8.43516E-06  1.64838E-05  1.23766E-05 
0.82000  0.81809  5.50832E-06  4.07838E-06  1.18827E-05  8.79804E-06 
0.82000  0.81810  5.50023E-06  4.06476E-06  1.18821E-05  8.78105E-06 
0.82000  0.81893  7.46050E-06  5.45761E-06  1.17922E-05  8.62640E-06 
0.82000  0.81910  7.45378E-06  5.43974E-06  1.17761E-05  8.59412E-06 
0.82000  0.81914  7.43866E-06  5.37363E-06  1.17724E-05  8.50427E-06 
0.86000  0.85769  3.75694E-06  2.77367E-06  8.39705E-06  6.19936E-06 
0.86000  0.85773  3.75543E-06  2.76103E-06  8.39264E-06  6.17035E-06 
0.86000  0.85877  4.93427E-06  3.53763E-06  8.33035E-06  5.97245E-06 
0.86000  0.85888  4.92589E-06  3.53040E-06  8.32123E-06  5.96386E-06 
0.86000  0.85889  4.92642E-06  3.53012E-06  8.32082E-06  5.96243E-06 
0.90000  0.89736  2.53964E-06  1.85363E-06  5.86952E-06  4.28403E-06 
0.90000  0.89747  2.53767E-06  1.85108E-06  5.86383E-06  4.27733E-06 
0.90000  0.89850  3.24214E-06  2.32856E-06  5.82322E-06  4.18232E-06 
0.90000  0.89853  3.24365E-06  2.33272E-06  5.82296E-06  4.18767E-06 
0.90000  0.89864  3.24440E-06  2.34691E-06  5.81737E-06  4.20812E-06 
0.94000  0.93715  1.70539E-06  1.24839E-06  4.05216E-06  2.96629E-06 
0.94000  0.93731  1.69918E-06  1.24125E-06  4.04696E-06  2.95632E-06 
0.94000  0.93824  2.12633E-06  1.54661E-06  4.02367E-06  2.92665E-06 
0.94000  0.93832  2.12780E-06  1.55392E-06  4.01932E-06  2.93528E-06 
0.94000  0.93841  2.12558E-06  1.55235E-06  4.01666E-06  2.93344E-06 
0.98000  0.97691  1.12410E-06  8.57985E-07  2.76402E-06  2.10968E-06 
0.98000  0.97692  1.12388E-06  8.48815E-07  2.76373E-06  2.08732E-06 
0.98000  0.97811  1.38248E-06  1.04413E-06  2.73857E-06  2.06833E-06 
0.98000  0.97818  1.38219E-06  1.04423E-06  2.73708E-06  2.06784E-06 
0.98000  0.97827  1.38085E-06  1.04356E-06  2.73498E-06  2.06692E-06 
1.02000  1.01633  7.35142E-07  6.12860E-07  1.86483E-06  1.55464E-06 
1.02000  1.01662  7.33923E-07  6.12719E-07  1.85892E-06  1.55193E-06 
1.02000  1.01787  8.91700E-07  7.35773E-07  1.83797E-06  1.51657E-06 
1.02000  1.01789  8.89526E-07  7.33805E-07  1.83807E-06  1.51630E-06 
1.02000  1.01791  8.91704E-07  7.35850E-07  1.83717E-06  1.51607E-06 
1.06000  1.05549  4.75315E-07  4.42051E-07  1.24104E-06  1.15418E-06 
1.06000  1.05567  4.76747E-07  4.40670E-07  1.23789E-06  1.14421E-06 
1.06000  1.05767  5.64763E-07  5.16929E-07  1.21202E-06  1.10937E-06 
1.06000  1.05775  5.64182E-07  5.16459E-07  1.21132E-06  1.10885E-06 
1.06000  1.05780  5.63206E-07  5.15372E-07  1.21069E-06  1.10786E-06 
1.10000  1.09590  2.98533E-07  3.19665E-07  7.98549E-07  8.55077E-07 
1.10000  1.09658  2.94235E-07  3.16145E-07  7.92216E-07  8.51208E-07 
1.10000  1.09750  3.51559E-07  3.72361E-07  7.83456E-07  8.29813E-07 
1.10000  1.09754  3.51930E-07  3.72628E-07  7.83084E-07  8.29140E-07 
1.10000  1.09758  3.51287E-07  3.71938E-07  7.82625E-07  8.28632E-07 
1.14000  1.13440  1.85739E-07  2.40268E-07  5.12804E-07  6.63352E-07 
1.14000  1.13615  1.82132E-07  2.36357E-07  5.02377E-07  6.51947E-07 
1.14000  1.13727  2.14571E-07  2.72138E-07  4.94263E-07  6.26866E-07 
1.14000  1.13731  2.14078E-07  2.70953E-07  4.94103E-07  6.25371E-07 
1.14000  1.13732  2.14165E-07  2.71151E-07  4.94076E-07  6.25543E-07 
1.18000  1.16945  1.20458E-07  1.88700E-07  3.34508E-07  5.24013E-07 
1.18000  1.17129  1.14900E-07  1.80865E-07  3.27023E-07  5.14771E-07 
1.18000  1.17314  1.34826E-07  2.08105E-07  3.18952E-07  4.92305E-07 
1.18000  1.17315  1.34560E-07  2.07741E-07  3.18486E-07  4.91696E-07 
1.18000  1.17326  1.34041E-07  2.06649E-07  3.18250E-07  4.90642E-07 


==> anc/theory_MSV18_thnq45.txt <==
%auto-ignore
# Misak Sargsian (MS V18) theoretical cross sections and reduced cross sections as a function of missing momentum
# 
# theta_nq = 45 (deg)
#
# header definitions
#
# pm_bin               : missig momentum bin center (GeV/c) (bin width from center is +/- 0.02 GeV)
# pm_avg               : average missing momentum over pm_bin (GeV/c)
# theory_pwbaXsec      : theoretical cross section using the MS AV18 PWBA model ( nb / (MeV Sr^2) ) 
# theory_fsiXsec       : theoretical cross section using the MS AV18 FSI model ( nb / (MeV Sr^2) )
# theory_red_pwbaXsec  : theoretical reduced cross section using the MS AV18 PWBA model (fm^3) 
# theory_red_fsiXsec   : theoretical reduced cross section using the MS AV18 FSI model (fm^3)
#
# common values for pm_bin indicate kinematic settings that contribute to the same missing momentum bin and are used in averaging
#
#! pm_bin[f,0]/ pm_avg[f,1]/ theory_pwbaXsec[f,2]/ theory_fsiXsec[f,3]/  theory_red_pwbaXsec[f,4]/ theory_red_fsiXsec[f,5]/  
0.02000  0.03147  1.74847E+00  1.68792E+00  5.52085E+00  5.32967E+00 
0.06000  0.06241  4.09473E-01  3.86985E-01  1.34318E+00  1.26941E+00 
0.10000  0.09921  8.24478E-02  7.51865E-02  2.86957E-01  2.61684E-01 
0.14000  0.13844  1.91319E-02  1.65647E-02  7.16415E-02  6.20286E-02 
0.18000  0.17838  5.37278E-03  4.35827E-03  2.13025E-02  1.72801E-02 
0.22000  0.21825  1.75917E-03  1.39155E-03  7.37981E-03  5.83763E-03 
0.26000  0.25782  6.67218E-04  5.15993E-04  2.94849E-03  2.28022E-03 
0.30000  0.29790  2.89042E-04  2.20277E-04  1.34056E-03  1.02163E-03 
0.34000  0.33797  1.46636E-04  1.22714E-04  7.05006E-04  5.89991E-04 
0.38000  0.37827  8.50870E-05  7.69094E-05  4.20592E-04  3.80169E-04 
0.42000  0.41804  5.48303E-05  5.26848E-05  2.77549E-04  2.66689E-04 
0.42000  0.42984  2.27819E-04  2.03912E-04  2.59818E-04  2.32553E-04 
0.42000  0.43176  2.25690E-04  2.02301E-04  2.55371E-04  2.28906E-04 
0.46000  0.45749  3.79176E-05  3.85534E-05  1.94662E-04  1.97927E-04 
0.46000  0.46616  1.58827E-04  1.45332E-04  1.91165E-04  1.74922E-04 
0.46000  0.46672  1.58591E-04  1.45850E-04  1.90309E-04  1.75020E-04 
0.50000  0.49769  2.71140E-05  2.88293E-05  1.39990E-04  1.48846E-04 
0.50000  0.50338  1.14380E-04  1.06743E-04  1.42722E-04  1.33193E-04 
0.50000  0.50342  1.14095E-04  1.07242E-04  1.42695E-04  1.34123E-04 
0.54000  0.53717  1.98085E-05  2.21412E-05  1.02766E-04  1.14868E-04 
0.54000  0.54169  8.28115E-05  7.91461E-05  1.06738E-04  1.02014E-04 
0.54000  0.54183  8.24592E-05  7.95774E-05  1.06637E-04  1.02910E-04 
0.54000  0.55082  1.01697E-04  9.44537E-05  9.91918E-05  9.21273E-05 
0.54000  0.55292  1.01221E-04  9.34698E-05  9.76624E-05  9.01837E-05 
0.54000  0.55327  1.00986E-04  9.40880E-05  9.74112E-05  9.07570E-05 
0.58000  0.57607  1.47384E-05  1.73192E-05  7.60839E-05  8.94072E-05 
0.58000  0.58074  5.98957E-05  5.68649E-05  7.95475E-05  7.55223E-05 
0.58000  0.58080  5.99210E-05  5.79761E-05  7.95170E-05  7.69361E-05 
0.58000  0.58594  7.44917E-05  6.93050E-05  7.62391E-05  7.09307E-05 
0.58000  0.58617  7.41679E-05  6.91163E-05  7.61071E-05  7.09235E-05 
0.58000  0.58675  7.36130E-05  6.83826E-05  7.57799E-05  7.03955E-05 
0.62000  0.61533  1.10681E-05  1.30643E-05  5.62376E-05  6.63804E-05 
0.62000  0.62006  4.30119E-05  4.33787E-05  5.90219E-05  5.95251E-05 
0.62000  0.62014  4.30276E-05  4.25912E-05  5.89812E-05  5.83830E-05 
0.62000  0.62354  5.32242E-05  5.07223E-05  5.73568E-05  5.46606E-05 
0.62000  0.62355  5.34028E-05  5.05990E-05  5.73467E-05  5.43358E-05 
0.62000  0.62367  5.32145E-05  5.07758E-05  5.72955E-05  5.46698E-05 
0.66000  0.65135  8.42765E-06  1.05025E-05  4.24285E-05  5.28742E-05 
0.66000  0.65942  3.07502E-05  3.14285E-05  4.35399E-05  4.45003E-05 
0.66000  0.65966  3.07185E-05  3.12707E-05  4.34634E-05  4.42447E-05 
0.66000  0.66198  3.83370E-05  3.71315E-05  4.26381E-05  4.12973E-05 
0.66000  0.66203  3.83365E-05  3.72327E-05  4.26165E-05  4.13895E-05 
0.66000  0.66209  3.83195E-05  3.73834E-05  4.26036E-05  4.15629E-05 
0.70000  0.68032  7.09940E-06  9.00451E-06  3.41979E-05  4.33748E-05 
0.70000  0.69900  2.17420E-05  2.24863E-05  3.18575E-05  3.29480E-05 
0.70000  0.69923  2.17123E-05  2.22450E-05  3.17958E-05  3.25758E-05 
0.70000  0.70112  2.73075E-05  2.73720E-05  3.13172E-05  3.13912E-05 
0.70000  0.70115  2.73050E-05  2.74304E-05  3.13030E-05  3.14468E-05 
0.70000  0.70116  2.72997E-05  2.71343E-05  3.13083E-05  3.11186E-05 
0.74000  0.73897  1.52302E-05  1.62089E-05  2.30517E-05  2.45329E-05 
0.74000  0.73906  1.51830E-05  1.63379E-05  2.30364E-05  2.47887E-05 
0.74000  0.74029  1.93429E-05  1.95948E-05  2.28176E-05  2.31146E-05 
0.74000  0.74038  1.93159E-05  1.94986E-05  2.27976E-05  2.30132E-05 
0.74000  0.74045  1.93105E-05  1.93732E-05  2.27855E-05  2.28595E-05 
0.78000  0.77875  1.06126E-05  1.14765E-05  1.65680E-05  1.79166E-05 
0.78000  0.77880  1.06102E-05  1.15406E-05  1.65593E-05  1.80113E-05 
0.78000  0.77979  1.35747E-05  1.40874E-05  1.64411E-05  1.70621E-05 
0.78000  0.77983  1.35700E-05  1.41776E-05  1.64342E-05  1.71700E-05 
0.78000  0.77985  1.35457E-05  1.40355E-05  1.64300E-05  1.70241E-05 
0.82000  0.81856  7.34359E-06  8.51248E-06  1.17968E-05  1.36745E-05 
0.82000  0.81865  7.34632E-06  8.52749E-06  1.17844E-05  1.36792E-05 
0.82000  0.81941  9.43451E-06  1.03429E-05  1.17237E-05  1.28524E-05 
0.82000  0.81946  9.42217E-06  1.03789E-05  1.17199E-05  1.29099E-05 
0.82000  0.81958  9.41679E-06  1.02901E-05  1.17062E-05  1.27918E-05 
0.86000  0.85836  5.04631E-06  6.31053E-06  8.31465E-06  1.03977E-05 
0.86000  0.85837  5.04087E-06  6.14666E-06  8.31352E-06  1.01372E-05 
0.86000  0.85912  6.47141E-06  7.70926E-06  8.27149E-06  9.85366E-06 
0.86000  0.85916  6.46691E-06  7.68873E-06  8.26822E-06  9.83035E-06 
0.86000  0.85933  6.46177E-06  7.73207E-06  8.25571E-06  9.87868E-06 
0.90000  0.89814  3.44888E-06  4.78655E-06  5.80012E-06  8.04972E-06 
0.90000  0.89823  3.44511E-06  4.80243E-06  5.79444E-06  8.07735E-06 
0.90000  0.89880  4.40418E-06  5.49550E-06  5.77380E-06  7.20450E-06 
0.90000  0.89880  4.40985E-06  5.64905E-06  5.77386E-06  7.39636E-06 
0.90000  0.89887  4.40851E-06  5.43907E-06  5.76974E-06  7.11852E-06 
0.94000  0.93788  2.34358E-06  3.38043E-06  3.99973E-06  5.76930E-06 
0.94000  0.93807  2.33861E-06  3.46939E-06  3.99126E-06  5.92115E-06 
0.94000  0.93849  2.97013E-06  4.05693E-06  3.98141E-06  5.43823E-06 
0.94000  0.93861  2.96933E-06  4.00403E-06  3.97753E-06  5.36355E-06 
0.94000  0.93867  2.96366E-06  4.00767E-06  3.97518E-06  5.37552E-06 
0.98000  0.97769  1.57616E-06  2.51593E-06  2.71872E-06  4.33971E-06 
0.98000  0.97787  1.57426E-06  2.45801E-06  2.71412E-06  4.23777E-06 
0.98000  0.97838  1.97204E-06  3.40137E-06  2.70352E-06  4.66302E-06 
0.98000  0.97839  1.97197E-06  3.22843E-06  2.70339E-06  4.42588E-06 
0.98000  0.97855  1.96627E-06  3.08358E-06  2.69935E-06  4.23322E-06 
1.02000  1.01762  1.05228E-06  1.91739E-06  1.81929E-06  3.31499E-06 
1.02000  1.01771  1.04373E-06  1.74345E-06  1.81791E-06  3.03665E-06 
1.02000  1.01813  1.29429E-06  2.07229E-06  1.81103E-06  2.89965E-06 
1.02000  1.01816  1.29379E-06  2.11090E-06  1.80989E-06  2.95293E-06 
1.02000  1.01816  1.29423E-06  2.04788E-06  1.81061E-06  2.86494E-06 
1.06000  1.05717  6.88696E-07  1.30768E-06  1.20078E-06  2.28001E-06 
1.06000  1.05722  6.90410E-07  1.29053E-06  1.20039E-06  2.24380E-06 
1.06000  1.05796  8.32879E-07  1.49013E-06  1.19121E-06  2.13123E-06 
1.06000  1.05802  8.30766E-07  1.41319E-06  1.19034E-06  2.02484E-06 
1.06000  1.05808  8.30471E-07  1.45934E-06  1.18970E-06  2.09060E-06 
1.10000  1.09708  4.44403E-07  9.92164E-07  7.73706E-07  1.72736E-06 
1.10000  1.09732  4.40133E-07  9.20059E-07  7.72044E-07  1.61389E-06 
1.10000  1.09769  5.24161E-07  1.02801E-06  7.69165E-07  1.50852E-06 
1.10000  1.09769  5.24289E-07  1.02966E-06  7.69122E-07  1.51049E-06 
1.10000  1.09775  5.24047E-07  1.02311E-06  7.67906E-07  1.49921E-06 
1.14000  1.13612  2.80304E-07  6.54393E-07  4.91823E-07  1.14820E-06 
1.14000  1.13685  2.77539E-07  6.66869E-07  4.87600E-07  1.17160E-06 
1.14000  1.13739  3.24721E-07  6.85239E-07  4.84886E-07  1.02323E-06 
1.14000  1.13741  3.23558E-07  6.78027E-07  4.84482E-07  1.01525E-06 
1.14000  1.13750  3.23397E-07  6.78429E-07  4.84013E-07  1.01537E-06 
1.18000  1.17279  1.76337E-07  4.37416E-07  3.13809E-07  7.78427E-07 
1.18000  1.17283  1.76999E-07  4.35301E-07  3.13504E-07  7.71015E-07 
1.18000  1.17310  2.05134E-07  4.82374E-07  3.12736E-07  7.35401E-07 
1.18000  1.17315  2.05062E-07  4.81898E-07  3.12329E-07  7.33976E-07 
1.18000  1.17318  2.03920E-07  4.64754E-07  3.12157E-07  7.11436E-07 


==> anc/theory_MSV18_thnq75.txt <==
%auto-ignore
# Misak Sargsian (MS V18) theoretical cross sections and reduced cross sections as a function of missing momentum
# 
# theta_nq = 75 (deg)
#
# header definitions
#
# pm_bin               : missig momentum bin center (GeV/c) (bin width from center is +/- 0.02 GeV)
# pm_avg               : average missing momentum over pm_bin (GeV/c)
# theory_pwbaXsec      : theoretical cross section using the MS AV18 PWBA model ( nb / (MeV Sr^2) ) 
# theory_fsiXsec       : theoretical cross section using the MS AV18 FSI model ( nb / (MeV Sr^2) )
# theory_red_pwbaXsec  : theoretical reduced cross section using the MS AV18 PWBA model (fm^3) 
# theory_red_fsiXsec   : theoretical reduced cross section using the MS AV18 FSI model (fm^3)
#
# common values for pm_bin indicate kinematic settings that contribute to the same missing momentum bin and are used in averaging
#
#! pm_bin[f,0]/ pm_avg[f,1]/ theory_pwbaXsec[f,2]/ theory_fsiXsec[f,3]/  theory_red_pwbaXsec[f,4]/ theory_red_fsiXsec[f,5]/ 
0.02000  0.03205  1.71920E+00  1.66595E+00  5.38399E+00  5.21722E+00 
0.06000  0.06131  4.53628E-01  4.25514E-01  1.41068E+00  1.32325E+00 
0.10000  0.09788  9.75627E-02  8.69389E-02  3.01605E-01  2.68762E-01 
0.14000  0.13715  2.40213E-02  1.85128E-02  7.46107E-02  5.75012E-02 
0.18000  0.17692  7.09137E-03  4.28830E-03  2.21859E-02  1.34163E-02 
0.22000  0.21724  2.42286E-03  1.45278E-03  7.57303E-03  4.54089E-03 
0.26000  0.25809  9.47232E-04  5.30584E-04  2.93617E-03  1.64467E-03 
0.30000  0.29969  4.27644E-04  3.88215E-04  1.30227E-03  1.18220E-03 
0.34000  0.33965  2.31975E-04  3.29108E-04  6.91001E-04  9.80339E-04 
0.38000  0.37969  1.43338E-04  3.23584E-04  4.16287E-04  9.39763E-04 
0.42000  0.41934  9.75225E-05  3.04458E-04  2.76425E-04  8.62980E-04 
0.46000  0.45863  7.06501E-05  2.15782E-04  1.94899E-04  5.95268E-04 
0.50000  0.49812  5.25237E-05  1.56224E-04  1.41386E-04  4.20532E-04 
0.54000  0.53763  3.98448E-05  1.14785E-04  1.03990E-04  2.99576E-04 
0.58000  0.57688  3.04437E-05  7.80922E-05  7.70166E-05  1.97558E-04 
0.62000  0.61586  2.35225E-05  5.38713E-05  5.71172E-05  1.30810E-04 
0.66000  0.65361  1.83946E-05  3.39777E-05  4.26216E-05  7.87286E-05 
0.70000  0.69332  1.41753E-05  2.10133E-05  3.12333E-05  4.62999E-05 
0.74000  0.73493  1.05828E-05  1.36093E-05  2.22911E-05  2.86660E-05 

